Quark-mass effects in gradient-flow observables through next-to-next-to-leading order in QCD

We provide results for the vacuum expectation values of the flowed action density, the quark condensate, and the quark kinetic operator in the gradient-flow formalism. We work in $N_\text{F}$-flavor QCD, keeping the heaviest quark massive and all others massless. The vacuum expectation values of these operators are calculated numerically through next-to-next-to-leading order QCD, providing important input for the extraction of fundamental QCD parameters from lattice calculations. While the focus is on charm- and bottom-quark mass effects, we provide the results in a form that is independent of the specific quark mass.

==> anc/DataFile.py <==

import numpy as np

#===========================================================================================================================================#     
#                                                                                                                                           #
# Component data for E(t), S(t) and R(t) given to the three loop level with mass effects from a single massive quark and Nl massless quarks #
# in the notation of Eq. (28), Eq. (36) and Eq. (41), respectively, along with the derivatives with respect to m^2t for the on-shell scheme #
# components. All components are given in the ringed scheme (RS) where applicable, with the mass being calculated in both the on-shell (OS) #
# scheme.                                                                                                                                   #
#                                                                                                                                           #                  # The components of S and R are given at values m2tSR and E at m2tE.                                                                        #
#===========================================================================================================================================#     

m2tSR =np.array([ 0.00100000000000000002081668171172168513294309377670, 0.00200000000000000004163336342344337026588618755341, 0.00300000000000000006245004513516505539882928133011, 0.00400000000000000008326672684688674053177237510681, 0.00500000000000000010408340855860842566471546888351, 0.00600000000000000012490009027033011079765856266022, 0.00673794700000000020695400948511633032467216253281, 0.00700000000000000014571677198205179593060165643692, 0.00796842963000000091555730108439092873595654964447, 0.00800000000000000016653345369377348106354475021362, 0.00899999999999999931998839741709161899052560329437, 0.00942362277999999990718560383129442925564944744110, 0.01000000000000000020816681711721685132943093776703, 0.01099999999999999936162176084053498925641179084778, 0.01114456300000000142647049727884223102591931819916, 0.01200000000000000024980018054066022159531712532043, 0.01299999999999999940325512426397835952229797840118, 0.01317978110000000112334017643433980992995202541351, 0.01400000000000000029143354396410359186120331287384, 0.01499999999999999944488848768742172978818416595459, 0.01558667019999999958645986453120713122189044952393, 0.01600000000000000033306690738754696212708950042725, 0.01700000000000000122124532708767219446599483489990, 0.01799999999999999863997679483418323798105120658875, 0.01843310509999999957653216142716701142489910125732, 0.01899999999999999952815521453430847031995654106140, 0.02000000000000000041633363423443370265886187553406, 0.02100000000000000130451205393455893499776721000671, 0.02179935529999999996308979177683795569464564323425, 0.02199999999999999872324352168106997851282358169556, 0.02299999999999999961142194138119521085172891616821, 0.02400000000000000049960036108132044319063425064087, 0.02431859999999999924491511649193853372707962989807, 0.02578034960000000208601989015733124688267707824707, 0.03048835219999999901485665532163693569600582122803, 0.03605612949999999899963754046439134981483221054077, 0.04264069310000000168070499739769729785621166229248, 0.05042772860000000606506276312757108826190233230591, 0.05963683110000000259232066923686943482607603073120, 0.07052769820000000244863969101061229594051837921143, 0.08340745339999999785618456371594220399856567382812, 0.09863930710000000379178430875981575809419155120850, 0.10541499999999999481747892104976926930248737335205, 0.11665279900000001533921789587111561559140682220459, 0.13795591199999998610614682093000737950205802917480, 0.16314939500000003036461748706642538309097290039062, 0.19294370700000001983553943318838719278573989868164, 0.19874200000000000199129601696768077090382575988770, 0.22817905100000002160953727070591412484645843505859, 0.26984906699999999801775629748590290546417236328125, 0.30043300000000000560262947146838996559381484985352, 0.31912885400000001734355237203999422490596771240234, 0.37740810600000002095200102303351741284132003784180, 0.40887299999999998645350274273368995636701583862305, 0.44633030500000003826244210358709096908569335937500, 0.52313500000000001666222715357434935867786407470703, 0.52783906199999996999849827261641621589660644531250, 0.62423293400000012809414329240098595619201660156250, 0.64260300000000003528555225784657523036003112792969, 0.73823023700000001134924332291120663285255432128906, 0.76683500000000004437339384821825660765171051025391, 0.87304570600000008795404937700368463993072509765625, 0.89549699999999998745181528647663071751594543457031, 1.02832999999999996632027432497125118970870971679688, 1.03248114999999995866630797536345198750495910644531, 1.16511000000000009002576462080469354987144470214844, 1.22103267000000004216531124257016927003860473632812, 1.30567000000000010828671292983926832675933837890625, 1.44401742999999993521953456365736201405525207519531, 1.44985999999999992660093539598165079951286315917969, 1.59755000000000002557953848736360669136047363281250, 1.70772362000000010873179689951939508318901062011719, 1.74863999999999997214672475820407271385192871093750, 1.90302999999999999936051153781590983271598815917969, 2.01958780000000004406501830089837312698364257812500, 2.06063000000000018374635146756190806627273559570312, 2.22137999999999991018739819992333650588989257812500, 2.38520999999999983032239470048807561397552490234375, 2.38840455000000018159767023462336510419845581054688, 2.55204999999999992965626915975008159875869750976562, 2.72185999999999994614086062938440591096878051757812, 2.82457453999999996696601556323003023862838745117188, 2.89458999999999999630517777404747903347015380859375, 3.07019000000000019667822925839573144912719726562500, 3.24862999999999990663468452112283557653427124023438, 3.34039782000000018413743418932426720857620239257812, 3.42986000000000013088197192701045423746109008789062, 3.61386999999999991572963153885211795568466186523438, 3.80060999999999982179588187136687338352203369140625, 3.95042065999999980618895278894342482089996337890625, 3.99006000000000016214585230045486241579055786132812, 4.18219999999999991757704265182837843894958496093750, 4.37699000000000015830892152735032141208648681640625, 4.57443000000000044025227907695807516574859619140625, 4.67184574000000019111666915705427527427673339843750, 4.77449999999999974420461512636393308639526367187500, 4.97715999999999958447460812749341130256652832031250, 5.18241999999999958248508846736513078212738037109375, 5.39024000000000036436631489777937531471252441406250, 5.52501734999999971620354699552990496158599853515625, 5.60062999999999977518427840550430119037628173828125, 5.81355999999999983884890752960927784442901611328125, 6.02902000000000004575895218295045197010040283203125, 6.24701000000000039591441236552782356739044189453125, 6.46752000000000037971403799019753932952880859375000, 6.53399499999999999744204615126363933086395263671875, 6.69052999999999986613374858279712498188018798828125, 6.91603999999999974335196384345181286334991455078125, 7.14404000000000038994585338514298200607299804687500, 7.37452000000000040813574742060154676437377929687500, 7.60747999999999979792164594982750713825225830078125, 7.72723195000000018239916244056075811386108398437500, 7.84290999999999982605913828592747449874877929687500, 8.08080999999999960436980472877621650695800781250000, 8.32118000000000002103206497849896550178527832031250, 8.56400000000000005684341886080801486968994140625000, 8.80927999999999933322669676272198557853698730468750, 9.05701999999999962653873808449134230613708496093750, 9.13837761999999997897248249500989913940429687500000, 9.30720999999999953899987303884699940681457519531250, 9.55986000000000046838977141305804252624511718750000, 9.81494999999999961914909363258630037307739257812500, 10.07249999999999978683717927196994423866271972656250, 10.33249999999999957367435854393988847732543945312500, 10.59490000000000087254647951340302824974060058593750, 10.80722650000000051306869863765314221382141113281250, 10.85979999999999989768184605054557323455810546875000, 11.12720000000000020179413695586845278739929199218750, 11.39700000000000024158453015843406319618225097656250, 11.66920000000000001705302565824240446090698242187500, 11.94389999999999929514160612598061561584472656250000, 12.22109999999999985220711096189916133880615234375000, 12.50070000000000014495071809506043791770935058593750, 12.78084009999999892670530243776738643646240234375000, 12.78279999999999994031441019615158438682556152343750, 13.06729999999999947135620459448546171188354492187500, 13.35430000000000028137492336099967360496520996093750, 13.64380000000000059401372709544375538825988769531250, 13.93580000000000040927261579781770706176757812500000, 14.23019999999999996020960679743438959121704101562500, 14.52710000000000079012352216523140668869018554687500, 14.82659999999999911324266577139496803283691406250000, 15.11487479999999905544427747372537851333618164062500, 15.12850000000000072475359047530218958854675292968750, 15.43290000000000006252776074688881635665893554687500, 15.73980000000000067927885538665577769279479980468750, 16.04919999999999902229319559410214424133300781250000, 16.36110000000000042064129956997931003570556640625000, 16.67559999999999931219463178422302007675170898437500, 16.99249999999999971578290569595992565155029296875000, 17.31210000000000093223206931725144386291503906250000, 17.63410000000000010800249583553522825241088867187500, 17.87515050000000016439116734545677900314331054687500, 17.95870000000000032969182939268648624420166015625000, 18.28579999999999827764440851751714944839477539062500, 18.61550000000000082422957348171621561050415039062500, 18.94780000000000086401996668428182601928710937500000, 19.28259999999999863007360545452684164047241210937500, 19.62000000000000099475983006414026021957397460937500, 19.96010000000000061959326558280736207962036132812500, 20.30270000000000152340362546965479850769042968750000, 20.64789999999999992041921359486877918243408203125000, 20.99569999999999936335370875895023345947265625000000, 21.13950710000000299260136671364307403564453125000000, 21.34609999999999985220711096189916133880615234375000, 21.69920000000000115392140287440270185470581054687500, 22.05489999999999994884092302527278661727905273437500, 22.41329999999999955662133288569748401641845703125000, 22.77430000000000021032064978498965501785278320312500, 23.13789999999999835722519492264837026596069335937500, 23.50430000000000063664629124104976654052734375000000, 23.87330000000000040927261579781770706176757812500000, 24.24510000000000076170181273482739925384521484375000, 24.50000000000000000000000000000000000000000000000000, 25.00000000000000000000000000000000000000000000000000, 25.50000000000000000000000000000000000000000000000000, 26.00000000000000000000000000000000000000000000000000, 26.50000000000000000000000000000000000000000000000000, 27.00000000000000000000000000000000000000000000000000, 27.50000000000000000000000000000000000000000000000000, 28.00000000000000000000000000000000000000000000000000, 28.50000000000000000000000000000000000000000000000000, 29.00000000000000000000000000000000000000000000000000, 29.50000000000000000000000000000000000000000000000000, 30.00000000000000000000000000000000000000000000000000, 30.50000000000000000000000000000000000000000000000000, 31.00000000000000000000000000000000000000000000000000, 31.50000000000000000000000000000000000000000000000000, 32.00000000000000000000000000000000000000000000000000, 32.50000000000000000000000000000000000000000000000000, 33.00000000000000000000000000000000000000000000000000, 33.50000000000000000000000000000000000000000000000000, 34.00000000000000000000000000000000000000000000000000, 34.50000000000000000000000000000000000000000000000000, 35.00000000000000000000000000000000000000000000000000, 35.50000000000000000000000000000000000000000000000000, 36.00000000000000000000000000000000000000000000000000, 36.50000000000000000000000000000000000000000000000000, 37.00000000000000000000000000000000000000000000000000, 37.50000000000000000000000000000000000000000000000000, 38.00000000000000000000000000000000000000000000000000, 38.50000000000000000000000000000000000000000000000000, 39.00000000000000000000000000000000000000000000000000, 39.50000000000000000000000000000000000000000000000000, 40.00000000000000000000000000000000000000000000000000, 40.50000000000000000000000000000000000000000000000000, 41.00000000000000000000000000000000000000000000000000, 41.50000000000000000000000000000000000000000000000000, 42.00000000000000000000000000000000000000000000000000, 42.50000000000000000000000000000000000000000000000000, 43.00000000000000000000000000000000000000000000000000, 43.50000000000000000000000000000000000000000000000000, 44.00000000000000000000000000000000000000000000000000, 44.50000000000000000000000000000000000000000000000000, 45.00000000000000000000000000000000000000000000000000, 45.50000000000000000000000000000000000000000000000000, 46.00000000000000000000000000000000000000000000000000, 46.50000000000000000000000000000000000000000000000000, 47.00000000000000000000000000000000000000000000000000, 47.50000000000000000000000000000000000000000000000000, 48.00000000000000000000000000000000000000000000000000, 48.50000000000000000000000000000000000000000000000000, 49.00000000000000000000000000000000000000000000000000, 49.50000000000000000000000000000000000000000000000000, 50.00000000000000000000000000000000000000000000000000, 50.50000000000000000000000000000000000000000000000000, 51.00000000000000000000000000000000000000000000000000, 51.50000000000000000000000000000000000000000000000000, 52.00000000000000000000000000000000000000000000000000, 52.50000000000000000000000000000000000000000000000000, 53.00000000000000000000000000000000000000000000000000, 53.50000000000000000000000000000000000000000000000000, 54.00000000000000000000000000000000000000000000000000, 54.50000000000000000000000000000000000000000000000000, 55.00000000000000000000000000000000000000000000000000, 55.50000000000000000000000000000000000000000000000000, 56.00000000000000000000000000000000000000000000000000, 56.50000000000000000000000000000000000000000000000000, 57.00000000000000000000000000000000000000000000000000, 57.50000000000000000000000000000000000000000000000000, 58.00000000000000000000000000000000000000000000000000, 58.50000000000000000000000000000000000000000000000000, 59.00000000000000000000000000000000000000000000000000, 59.50000000000000000000000000000000000000000000000000, 60.00000000000000000000000000000000000000000000000000, 60.50000000000000000000000000000000000000000000000000, 61.00000000000000000000000000000000000000000000000000, 62.50000000000000000000000000000000000000000000000000, 63.00000000000000000000000000000000000000000000000000])

s0RSOS =np.array([ 0.98869863718958872489395162119762971997261047363281, 0.98012770475160237992895417846739292144775390625000, 0.97256726966905693299025870146579109132289886474609, 0.96565366888852322002634309683344326913356781005859, 0.95921488575099533857581945994752459228038787841797, 0.95314999515011189501478838792536407709121704101562, 0.94887447473530051045287336819455958902835845947266, 0.94739255945424449834035840467549860477447509765625, 0.94206547027036968700031138723716139793395996093750, 0.94189553266401948583563807915197685360908508300781, 0.93662386615006854029275018547195941209793090820312, 0.93445180561141916175671440214500762522220611572266, 0.93155045265764213624493095267098397016525268554688, 0.92665371372501337265958909483742900192737579345703, 0.92595936179803217669359582941979169845581054687500, 0.92191607412866849458055185095872730016708374023438, 0.91732294984161066864203348814044147729873657226562, 0.91651154107592036623941567086149007081985473632812, 0.91286205017885002632738178363069891929626464843750, 0.90852288099849298763643901111208833754062652587891, 0.90603018930256851160010000967304222285747528076172, 0.90429638143874413458433991763740777969360351562500, 0.90017465217159209345254566869698464870452880859375, 0.89615074808083328150587476557120680809020996093750, 0.89443676059731191951840401088702492415904998779297, 0.89221851735729651444728460774058476090431213378906, 0.88837247472274594173313744249753654003143310546875, 0.88460770020024082072040982893668115139007568359375, 0.88165376101935388764019307927810586988925933837891, 0.88091975731339255961671597106033004820346832275391, 0.87730462627362915117856800861773081123828887939453, 0.87375864887868348596100531722186133265495300292969, 0.87264271058895992450032963461126200854778289794922, 0.86760646971383725833959488227264955639839172363281, 0.85222495984326496198946188087575137615203857421875, 0.83544639850917112866568459139671176671981811523438, 0.81721761578056961727867246736423112452030181884766, 0.79749788638515972660769648427958600223064422607422, 0.77626186915511574682113860035315155982971191406250, 0.75350260167717386661223599730874411761760711669922, 0.72923443434305657007143963710404932498931884765625, 0.70349575437815792255946689692791551351547241210938, 0.69290821111834188794631472774199210107326507568359, 0.67635132975478029493388021364808082580566406250000, 0.64789408341293908133451395769952796399593353271484, 0.61824610942650692901878528573433868587017059326172, 0.58755873307082673306922515621408820152282714843750, 0.58204642829816755078553569546784274280071258544922, 0.55601146593496897363451125784195028245449066162109, 0.52380973105004280387930748474900610744953155517578, 0.50295908791839105678178611924522556364536285400391, 0.49118130313189678481933242437662556767463684082031, 0.45837149497710899526126127057068515568971633911133, 0.44271806476516351036565311005688272416591644287109, 0.42563720489868589469395487867586780339479446411133, 0.39495619537254311737228817946743220090866088867188, 0.39324005306382514568497299478622153401374816894531, 0.36143890908196890654480171178875025361776351928711, 0.35601886259298143322382657061098143458366394042969, 0.33048221298330227035933148727053776383399963378906, 0.32360753951349208179522065620403736829757690429688, 0.30060051823891359434881564993702340871095657348633, 0.29618399706944975591227375844027847051620483398438, 0.27267095287711667905838908154692035168409347534180, 0.27199971275834733397402942500775679945945739746094, 0.25228708760949120071259699216170702129602432250977, 0.24485533327242883783192439750564517453312873840332, 0.23444969730412551500720041985914576798677444458008, 0.21930832200406658039071317034540697932243347167969, 0.21871414541909445228284880613500718027353286743164, 0.20473458331285701583546199344709748402237892150879, 0.19546244931856418536320063594757812097668647766113, 0.19223757265649013548092227665620157495141029357910, 0.18100385232437365967683717826730571687221527099609, 0.17338351004300583957373760313203092664480209350586, 0.17085542109246965036817300642724148929119110107422, 0.16164619001037841550250107047759229317307472229004, 0.15325509149177696244237267819698899984359741210938, 0.15310025124870396684428897060570307075977325439453, 0.14558091582696003341013124554592650383710861206055, 0.13853838551278674362521314833429642021656036376953, 0.13460683975633175313291189922892954200506210327148, 0.13205513160951704021428554369776975363492965698242, 0.12606933740435657953504744455131003633141517639160, 0.12052788249002681364441258438091608695685863494873, 0.11786660057850650851207774394424632191658020019531, 0.11538486675601908326704858609446091577410697937012, 0.11060042606340440840551053724993835203349590301514, 0.10613977417738408581815434672535047866404056549072, 0.10281666190749411127214330008428078144788742065430, 0.10197242187335289753669087531307013705372810363770, 0.09807153599584535197397627825921517796814441680908, 0.09441340996563889198522900869647855870425701141357, 0.09097702370452608044981701596043421886861324310303, 0.08937312107972421315604805158727685920894145965576, 0.08774367580561555357565595159030635841190814971924, 0.08469667445749647083363953470325213856995105743408, 0.08182107644349433106523150627253926359117031097412, 0.07910346570485414507967192321302718482911586761475, 0.07743635783000041294954485238122288137674331665039, 0.07653176464002239831607710129901533946394920349121, 0.07409507262895106971534175954730017110705375671387, 0.07178352730840918682897466851500212214887142181396, 0.06958818494634476381488497054306208156049251556396, 0.06750091691892644296668635206515318714082241058350, 0.06689617230125301239329616009854362346231937408447, 0.06551431981975243401539188425886095501482486724854, 0.06362163715480401160462520238070283085107803344727, 0.06181669092052307495910312695741595234721899032593, 0.06009382164247076274499193004885455593466758728027, 0.05844783568126860756608564884118095505982637405396, 0.05763648305436480656638309483241755515336990356445, 0.05687395880099098410820346316540963016450405120850, 0.05536779515078879554401680707087507471442222595215, 0.05392529093952557611713061191949236672371625900269, 0.05254270219056907109678178358080913312733173370361, 0.05121656605356569164078095468539686407893896102905, 0.04994367522521137026103588141268119215965270996094, 0.04953941173785297164000596126243181060999631881714, 0.04872105509427736291794275302891037426888942718506, 0.04754594327953053783941683718694548588246107101440, 0.04641577127438063082864871944366313982754945755005, 0.04532814795046574696257835057622287422418594360352, 0.04428084470507746145395699954860901925712823867798, 0.04327178206524616432826491063678986392915248870850, 0.04248865606294956187571898453825269825756549835205, 0.04229901758521947136015839419087569694966077804565, 0.04136073489460081326063445317231526132673025131226, 0.04045523377208923299086507086030906066298484802246, 0.03958092113502075654052347886135976295918226242065, 0.03873630284810063162392879121398436836898326873779, 0.03791997626616364774898570999539515469223260879517, 0.03713062343573483164993476179915887769311666488647, 0.03637212493301143073631820357149990741163492202759, 0.03636700488882263493373159235488856211304664611816, 0.03562795396993026497689527332113357260823249816895, 0.03491237164387409053212252274533966556191444396973, 0.03421922173778670084320907562869251705706119537354, 0.03354752657575824081881421534490073099732398986816, 0.03289636296903843126759880988174700178205966949463, 0.03226485852865400294486875054644769988954067230225, 0.03165218827076887037064167884636844974011182785034, 0.03108386229124807109691630557790631428360939025879, 0.03105757148818386742528119270900788251310586929321, 0.03048026886408902735858816868130816146731376647949, 0.02991957980659173260695737894820922520011663436890, 0.02937483998468454204910926819138694554567337036133, 0.02884541904822031030408702179101965157315135002136, 0.02833071851615770117560622054497798671945929527283, 0.02783016981885474278035630391059385146945714950562, 0.02734323248153852289887844051463616779074072837830, 0.02686939243728983517378594569890992715954780578613, 0.02652533745616062269001567130999319488182663917542, 0.02640816045896382871505103651088575134053826332092, 0.02595907070044084496984737597813364118337631225586, 0.02552167933847284200798988251790433423593640327454, 0.02509556330717770122884502370652626268565654754639, 0.02468031911793776289609780860700993798673152923584, 0.02427556175809908803331360616084566572681069374084, 0.02388092366243920947055379144785547396168112754822, 0.02349605375189371680999528280153754167258739471436, 0.02312061653449951070804502251121448352932929992676, 0.02275429126393866893773854087612562580034136772156, 0.02260618520423329433355341677724936744198203086853, 0.02239677115145265184903422550632967613637447357178, 0.02204776262724560120798145135267986916005611419678, 0.02170698464781363815068182532286300556734204292297, 0.02137416804592589397726598576809919904917478561401, 0.02104905492024556137864443883245257893577218055725, 0.02073139806181886757308063806704012677073478698730, 0.02042096041487785271217880733729543862864375114441, 0.02011751456960325298850555952867580344900488853455, 0.01982084228467299522047362358989630592986941337585, 0.01962239217269771615614892823487025452777743339539, 0.01924450349425648257306598054583446355536580085754, 0.01888090376630793473800018489328067516908049583435, 0.01853079709772308125703688119756407104432582855225, 0.01819344566031566926000984096845058957114815711975, 0.01786816448610271598762544442706712288782000541687, 0.01755431681441619110040086582102958345785737037659, 0.01725130992221226081118068407249666051939129829407, 0.01695859138000598009821118239415227435529232025146, 0.01667564568357037327328562525963207008317112922668, 0.01640199121810734239623741359537234529852867126465, 0.01613717751720837589868295935957576148211956024170, 0.01588078278372762053294309225748293101787567138672, 0.01563241164381676262529197174444561824202537536621, 0.01539169310892327460771333846878405893221497535706, 0.01515827872361989389626835134095017565414309501648, 0.01493184087978543031494105264300742419436573982239, 0.01471207127995733700276392852401841082610189914703, 0.01449867953467505639342238765721049276180565357208, 0.01429139188037411786758035248112719273194670677185, 0.01408995000591045480831109415476021240465342998505, 0.01389410997712310462393059395935779321007430553436, 0.01370364125000789710939752552576464950107038021088, 0.01351832576409698997987884894200760754756629467010, 0.01333795710853847259202975550351766287349164485931, 0.01316233975416250187584488173797581112012267112732, 0.01299128834551988020962198788765817880630493164062, 0.01282462704749784930535749793989452882669866085052, 0.01266218894166521412303350047068306594155728816986, 0.01250381546798537413245355764956912025809288024902, 0.01234935590796763273113700876137954764999449253082, 0.01219866690571121473074533980707201408222317695618, 0.01205161202363939920711999320701579563319683074951, 0.01190806133002670144649393080271693179383873939514, 0.01176789101569530003599250989054780802689492702484, 0.01163098303750169718040474720055499346926808357239, 0.01149722478645369763694539244625048013404011726379, 0.01136650877849472267289154814307039487175643444061, 0.01123873236616913275087714652045178809203207492828, 0.01111379746954151495619278477988700615242123603821, 0.01099161032488611342006201709864399163052439689636, 0.01087208124979189768910536884050088701769709587097, 0.01075512442344555251450000099566750577650964260101, 0.01064065768096012290500063102172134676948189735413, 0.01052860232071265930708925395720143569633364677429, 0.01041888292374072537416207495652997749857604503632, 0.01031142718432612355450306296233975444920361042023, 0.01020616575096550820989094177093647886067628860474, 0.01010303207699226636651079758166815736331045627594, 0.01000196228017309792168720861127440002746880054474, 0.00990289501065636824927995718326201313175261020660, 0.00980577132669814728604951170609638211317360401154, 0.00971053457763672647762298595353058772161602973938, 0.00961713029362691075585534150604871683754026889801, 0.00952550608168289264510164571220229845494031906128, 0.00943561152761253525700357869254730758257210254669, 0.00934739810345710901706706152936021680943667888641, 0.00926081908007915337310844705598356085829436779022, 0.00917582944456748518524680235941559658385813236237, 0.00909238582215238927419775905036658514291048049927, 0.00901044640234619984009434290328499628230929374695, 0.00892997086904488181213768172028721892274916172028, 0.00885092033434494752930365990550853894092142581940, 0.00877325727584729424257670160613997722975909709930, 0.00869694547723546748652090343512099934741854667664, 0.00862194997193055888418111720739034353755414485931, 0.00854823698963839972986278326061437837779521942139, 0.00847577390561737864516089757671579718589782714844, 0.00840452919250655149097095630850162706337869167328, 0.00833447237456466649696551485249074175953865051270, 0.00826557398418036569365252574925762019120156764984, 0.00819780552052319470834884640453310566954314708710, 0.00813113941021342129245041974172636400908231735229, 0.00806554896989661491979450858025302295573055744171, 0.00787497744935462123949676538359199184924364089966, 0.00781343944401795623133644141944387229159474372864])

s10RSOS=np.array([ -22.95984451044377649964189913589507341384887695312500, -20.03018281659247534776113752741366624832153320312500, -18.28901266764540167741870391182601451873779296875000, -17.04079822673956812195683596655726432800292968750000, -16.06559211905903694628250377718359231948852539062500, -15.26466968361271447918170451885089278221130371093750, -14.75342289964486752751327003352344036102294921875000, -14.58500479217494039119173976359888911247253417968750, -14.01224037210776884876395342871546745300292968750000, -13.99474509892909779296132910531014204025268554687500, -13.47322458754919161094676383072510361671447753906250, -13.26940786278021633393109368626028299331665039062500, -13.00625499842058019339674501679837703704833984375000, -12.58366421920444189197496598353609442710876464843750, -12.52577266966588176444474811432883143424987792968750, -12.19790477341006962319625017698854207992553710937500, -11.84321851274186876423755165887996554374694824218750, -11.78238541084340162967691867379471659660339355468750, -11.51510989916382854403309465851634740829467773437500, -11.21000023842445436628167954040691256523132324218750, -11.04052034137296978144604508997872471809387207031250, -10.92499314188334835762361763045191764831542968750000, -10.65771043685513497223382728407159447669982910156250, -10.40617494842521573161775449989363551139831542968750, -10.30169279881470068005455686943605542182922363281250, -10.16872495129313769268719624960795044898986816406250, -9.94394958164554232382670306833460927009582519531250, -9.73064095787409399918033159337937831878662109375000, -9.56767359957868990250062779523432254791259765625000, -9.52775666216630945370980043662711977958679199218750, -9.33439069367337737048728740774095058441162109375000, -9.14975055078817156584136682795360684394836425781250, -9.09264156828685088385100243613123893737792968750000, -8.84049748664082990501356107415631413459777832031250, -8.12246506334727946807561238529160618782043457031250, -7.41613540205981536246326868422329425811767578125000, -6.72430828581777007002528989687561988830566406250000, -6.04999370274932601887485361658036708831787109375000, -5.39636777477713014405935609829612076282501220703125, -4.76671389130106692988420036272145807743072509765625, -4.16434912557977909841611108276993036270141601562500, -3.59253679287012683829516390687786042690277099609375, -3.37519638369205932093564115348272025585174560546875, -3.05438720346281211703853841754607856273651123046875, -2.55274995743879085097205461352132260799407958984375, -2.09010259779413143377269079792313277721405029296875, -1.66844136919880514646763458586065098643302917480469, -1.59837724241671352842786291148513555526733398437500, -1.28918123103678383678527552547166123986244201660156, -0.95307239919264263861009567335713654756546020507812, -0.76062994941832640094503403815906494855880737304688, -0.66014068984800922113009846725617535412311553955078, -0.40965810499164029279128840244084130972623825073242, -0.30464035720042503818660861725220456719398498535156, -0.20014828913816368194389383461384568363428115844727, -0.03760267063593367847795789771225827280431985855103, -0.02942917104872867783971202015891321934759616851807, 0.10530803579182351770171521820884663611650466918945, 0.12519588231701217484470589624834246933460235595703, 0.20738737735570580977828569757548393681645393371582, 0.22636133420965953710890516958897933363914489746094, 0.28051138440436390597554350279096979647874832153320, 0.28930175479592373788406689527619164437055587768555, 0.32770101918512833938379458231793250888586044311523, 0.32860852309656624070655084324243944138288497924805, 0.34999237991515785850538122758734971284866333007812, 0.35567600715437686087483371011330746114253997802734, 0.36148709055007632873213196944561786949634552001953, 0.36562939316330150818501465437293518334627151489258, 0.36568456636047608210304815656854771077632904052734, 0.36493205526690730700067888392368331551551818847656, 0.36216940671422931385947663329716306179761886596680, 0.36080135712192556995958625520870555192232131958008, 0.35440812586639403036770090693607926368713378906250, 0.34867425408829166855184666928835213184356689453125, 0.34653698096799506744858376805495936423540115356445, 0.33770358208194706239879678832949139177799224853516, 0.32830424809245734030227481525798793882131576538086, 0.32812267575828774068824600362859200686216354370117, 0.31863342493296153978832307984703220427036285400391, 0.30886348157259235769345195876667276024818420410156, 0.30304959134705394818709578430571127682924270629883, 0.29913740607208333388555843157519120723009109497070, 0.28956245767180333050561102936626411974430084228516, 0.28019196403826618357868483144557103514671325683594, 0.27553291768680171491823216456396039575338363647461, 0.27109038177321842510991700692102313041687011718750, 0.26225695537125848222359536521253176033496856689453, 0.25373493057391172111891819440643303096294403076172, 0.24720750963313156689515892594499746337532997131348, 0.24552347435211177573144425423379288986325263977051, 0.23761955989885266693484311417705612257122993469238, 0.23003917682208052664094566353014670312404632568359, 0.22275463990592606067231429278763243928551673889160, 0.21930012471847418198400703204242745414376258850098, 0.21576007109581582521506959437829209491610527038574, 0.20906726880536008472688536130590364336967468261719, 0.20264170668348593928875800429523224011063575744629, 0.19649472167814854839384963725024135783314704895020, 0.19267880522859248682010502307093702256679534912109, 0.19059501879655302292171370481810299679636955261230, 0.18494591730518170069608174799213884398341178894043, 0.17953470412905056519115021274046739563345909118652, 0.17434266039964882444301963460020488128066062927246, 0.16936000750917709622989093531941762194037437438965, 0.16790993906656137557575902974349446594715118408203, 0.16458447550397645176012417778110830113291740417480, 0.16000076915963376555929187361471122130751609802246, 0.15560142477844360331395989760494558140635490417480, 0.15137958656828034986752129498199792578816413879395, 0.14732311413645959863316647897590883076190948486328, 0.14531707086158554553811939058505231514573097229004, 0.14342674011815542689518565566686447709798812866211, 0.13968011369998620252452781187457730993628501892090, 0.13607390094796817381350706455123145133256912231445, 0.13260997264703036635502542139875004068017005920410, 0.12927480357656190301796073072182480245828628540039, 0.12606110278408655389625891984906047582626342773438, 0.12503701709402878505805745135148754343390464782715, 0.12296697595086414356302384476293809711933135986328, 0.11998144137199825975947931055998196825385093688965, 0.11710797787525549507048339137327275238931179046631, 0.11433223598054050029748651695626904256641864776611, 0.11165395857222068509706502936751348897814750671387, 0.10908928273899820560188800300238654017448425292969, 0.10707011623728182603265679517789976671338081359863, 0.10659252760492819722681900884708738885819911956787, 0.10416159768911797955937004189763683825731277465820, 0.10183262563312998894016203621504246257245540618896, 0.09960103704325837248312325300503289327025413513184, 0.09742643479565994690805297295810305513441562652588, 0.09530756691592338902818681845019455067813396453857, 0.09327776476837851271639578953909222036600112915039, 0.09132274136934540043064600922662066295742988586426, 0.09129988753429563175245675665792077779769897460938, 0.08940594896133388647108120039774803444743156433105, 0.08756076479174616788991869498204323463141918182373, 0.08576368652083089794135872807601117528975009918213, 0.08401412075657016531593512809195090085268020629883, 0.08234154645806225636395225819796905852854251861572, 0.08071413237877775315176620551937958225607872009277, 0.07910275020898806241920198090156191028654575347900, 0.07764195252000108404821787644323194399476051330566, 0.07756512139938161187746601399339851923286914825439, 0.07607154710418338738886490091317682527005672454834, 0.07462172252080363776816085419341106899082660675049, 0.07321536624141107563179531325658899731934070587158, 0.07185221787558704331644321428029797971248626708984, 0.07050669012713363381639197768890880979597568511963, 0.06922975458336469434250659560348140075802803039551, 0.06794663227738279021039602412201929837465286254883, 0.06673160780835779570807630989293102174997329711914, 0.06584186934587149542252859646396245807409286499023, 0.06553619853113114290810159445754834450781345367432, 0.06438450409556925602139187958528054878115653991699, 0.06325375023672394347862280028493842110037803649902, 0.06214497610915706987677609163256420288234949111938, 0.06108086572482478854295706582888669800013303756714, 0.06003984038818131752091034059048979543149471282959, 0.05900188233759758732466238484448695089668035507202, 0.05801005850567211158397284975762886460870504379272, 0.05704386392640666686437711518919968511909246444702, 0.05610405462366903350801550232063164003193378448486, 0.05572334617389021471645094152336241677403450012207, 0.05519134321732741682575706931856984738260507583618, 0.05428726400372913679648334550620347727090120315552, 0.05341224476655653807810608668660279363393783569336, 0.05254836799155938181771219319671217817813158035278, 0.05171528388710137924544341103683109395205974578857, 0.05091347501847014872522478867722384165972471237183, 0.05010824303245767913361774503755441401153802871704, 0.04933632313911277128548604764546325895935297012329, 0.04856406325048288896706338846342987380921840667725, 0.04805553512141536726121060496552672702819108963013, 0.04708745935162072376867214984486054163426160812378, 0.04615674749673927962367869781701301690191030502319, 0.04526130758373304863173558487687841989099979400635, 0.04439919953866969248856833019090117886662483215332, 0.04356862173808506016881025857401255052536725997925, 0.04276788981916276183303793345658050384372472763062, 0.04199546263659822975533586486562853679060935974121, 0.04124987719684983927814769799624627921730279922485, 0.04052977675420066372424798828433267772197723388672, 0.03983389370689435771133446451131021603941917419434, 0.03916104243689282754514735529483004938811063766479, 0.03851011282546579206353953850339166820049285888672, 0.03788052372824884939106482306669931858777999877930, 0.03727036875672738031051167695295589510351419448853, 0.03667920197264797760317023289644566830247640609741, 0.03610616158077421811167795340224984101951122283936, 0.03555043673016123478847205774400208611041307449341, 0.03501126382440161027842506769047759007662534713745, 0.03448792314673303216476796251299674622714519500732, 0.03397973576915958027200304059078916907310485839844, 0.03348575526246997530188664882189186755567789077759, 0.03300599905530961220012642343135667033493518829346, 0.03253957678708445377946389953649486415088176727295, 0.03208594654636296589211852392509172204881906509399, 0.03164459515585558990746761764967232011258602142334, 0.03121503630271705437282392381348472554236650466919, 0.03079680881246393484018675223978789290413260459900, 0.03038862184673358363129480608222365844994783401489, 0.02999175412564611398202885084174340590834617614746, 0.02960497024811870048210948880296200513839721679688, 0.02922789478682745467619241708234767429530620574951, 0.02886017057244094630163999681826680898666381835938, 0.02850145760269610917259086591002414934337139129639, 0.02815143202851681791809568267126451246440410614014, 0.02780978521092938512970782483080256497487425804138, 0.02747622284308326098822838901014620205387473106384, 0.02715141089189272022297316766525909770280122756958, 0.02683318780419364710243534943856502650305628776550, 0.02652224402504690936588360727910185232758522033691, 0.02621833494700994901527302261001750594004988670349, 0.02592122671741378669985067517700372263789176940918, 0.02563069565705478058958988185622729361057281494141, 0.02534652771605175672342546988602407509461045265198, 0.02506851796412512545231265903566963970661163330078, 0.02479647011280352447704089513536018785089254379272, 0.02453019606725944171121689407755184220150113105774, 0.02426951550560756121210914670882630161941051483154, 0.02401425548379577945556917484282166697084903717041, 0.02376434108368920619658304360655165510252118110657, 0.02351943942161554071401674548269511433318257331848, 0.02327947998098480603124116328217496629804372787476, 0.02304431583044295669959744543575652642175555229187, 0.02281380576640398491483630039056151872500777244568, 0.02258781403819960439949277031246310798451304435730, 0.02236621008882090644309670324219041503965854644775, 0.02214886831027291710927151768828480271622538566589, 0.02193566781253711642230008749265834921970963478088, 0.02172649220530849939470030562915781047195196151733, 0.02152122939168639448315190065841306932270526885986, 0.02131977137304655323113422582537168636918067932129, 0.02112201406441681361680906547917402349412441253662, 0.02092785711969363804385579896916169673204421997070, 0.02073720376609286195068726499357580905780196189880, 0.02054996064728926985498702606491860933601856231689, 0.02036603767468752115843422245688998373225331306458, 0.02018534788637156920931836623367416905239224433899, 0.02000780731326154068816514097761682933196425437927, 0.01983333485204081397812458931184664834290742874146, 0.01966185214449241852596728108437673654407262802124, 0.01949328346283369511882099800459400285035371780396, 0.01932755560072790465553360661488113692030310630798, 0.01916459776965568143070051121412689099088311195374, 0.01900434150031297952931907957463408820331096649170, 0.01853913021878079298021546605923504102975130081177, 0.01838903869647429828448892408232495654374361038208])

s11RSOS=np.array([ 0.00000000001545001209790237934157796799391787912620, -0.00000000013688255176032692141541138302761500267213, 0.00000000007620300073687824124216045467583189806926, 0.00000000008408606977862426040441629740665083724005, -0.00000000004699032050408476481706747368442876697930, -0.00000000016950835992102048623377588541143515254994, -0.00000000000000803223919828561344513773374174512442, -0.00000000021877237784959137158092076148088169981754, -0.00000000000003212895679314245378055093496698049770, -0.00000000019131933173259377590632695241622349829891, -0.00000000011054483942914839297400743095076548587474, 0.00000000000012220478208820255969900104465516322015, -0.00000000000473213635053283919789656296888811397913, 0.00000000010285339666541861433832674431565847895931, -0.00000000000048021315778321857963723925266368081001, 0.00000000019668027766607812601206167293265347426057, 0.00000000026838751937740163192232212208338578557365, -0.00000000000041079166185517854279006890167193437444, 0.00000000031506573001549586632029480340159727919103, 0.00000000033747854603556926537038236428003770001061, 0.00000000000109295826233814969986657787430194021562, 0.00000000033854855504305517360773531448828004009055, 0.00000000032221786529019791484914912058849355974699, 0.00000000029269135399729997176030724721112249303578, -0.00000000001245972419065490819406612165967429594129, 0.00000000025396907628510766279034563518027332179594, 0.00000000020957833262441086439627269600080973835365, 0.00000000016247039718920836147797770531808845412280, 0.00000000000063225197117933906947437140794781680532, 0.00000000011498953636265686572748629115187308027957, 0.00000000006892234963500363923076011544489611476694, 0.00000000002555227408386045828319002680734144594341, -0.00000044052876469030268673918366607866747841626420, -0.00000000000127368364429957625876197108032004227398, 0.00000000000128343707761177993046189986860628769573, -0.00000000000179233680396030447818320430371442347609, -0.00000000000353820136684481300736195849802398906252, -0.00000000000333682165551636699155134798481461171678, -0.00000000000164947769250508170426251693969665177331, 0.00000000000039759584031513792469888571179226906488, 0.00000000000133220424417279970260028596609067010233, -0.00000000000584976506183715206464666349531071924076, 0.00000048498363717502723906760528013726307960951090, 0.00000000000936157478560188423972303908673342205497, 0.00000000001563762225631947837961712784706966566234, 0.00000000004375045945031913282764815605361619424429, 0.00000000022272768192337573540996223602319355888701, -0.00000097681773794046976499498135398935616535709414, -0.00000000005807595806046152702528064861055680581647, -0.00000000017830423557451453610837353070018998849045, 0.00000037594147135001958935440020612150924250727257, -0.00000000001431201592291670029872697976368247241991, 0.00000000003739523705036129376751661773452782566718, -0.00000051691410069937020750580969688514620941077737, 0.00000000006467329509911053556769533644100317847092, -0.00000027796035754466537937452117260073158888644684, 0.00000000006772669345720169052806204904165483619838, 0.00000000005956794649154308115489195608183289540327, -0.00000012997430797037298643314300657797266680404391, 0.00000000005289602437462427533850769066879344681292, -0.00000017713560300489814794336741830133030717320253, 0.00000000005207501478228521047622039877509595058591, -0.00000004565021483146633840978145997026305114019351, 0.00000194048538603820714052426189832889491526657366, 0.00000000005421488936441419677642227899975850557990, 0.00000082316751708385268619183952609752452644897858, 0.00000000005451710236424969718633256538086882987681, 0.00000065290830702839761427274918939578363108466874, 0.00000000005042023007459555711230600986513957460777, 0.00000052706758915141239006451690310428581653923175, -0.00000046061821263585194064996012133783587216839805, 0.00000000004246372341732234329802153766313230123103, -0.00000014760586691139497934608976366377408595553788, 0.00000010552062432628997706587318117926743710199844, 0.00000000003261203860778221057045094920691776039373, -0.00000075824085762132257302025857906291328447423439, -0.00000039395479759998656450200411535678135521720833, 0.00000027527814588500258375245647972373586043204341, 0.00000000002262982991126993422902073387379751415183, -0.00000015573665573218057957270742727023948859255142, -0.00000003200356629589865882407580320416495833768522, 0.00000000001384793895995146609263419923072430312884, 0.00000027668840821858491882027182226511108353861346, 0.00000012577481672503502400379388464352059529005601, 0.00000035921476710393928657804154050414702226134978, 0.00000000000724357371200394621279087988842416685840, -0.00000015444864852561422763543234459165942595859633, 0.00000026544967123465571682278531066845328467707077, 0.00000016528016496689247118403900786709481707248415, 0.00000000000312604709298278284482966407050221477933, 0.00000007060809095114560650401558036803884021992417, 0.00000024109374940818347413790372762987246346710890, -0.00000020352477143814217247577171270717100171054881, -0.00000019017512175999116275223674299432730094849830, 0.00000000000105236676781824206956224577086486348635, 0.00000016170426328134062137432058140623647446432187, -0.00000007750164183926247491117605525196010418653714, 0.00000015881493854103937984759749996177546904618794, -0.00000006337985490746540179999858307183235872628302, 0.00000000000023852881762051745703015722722436738247, 0.00000009245903634855189307108447272984252940375427, 0.00000004386124242412558546511791969860216688914534, -0.00000012854581130634777689766888673222888783698181, -0.00000012603590910659342382898670791718798156466619, 0.00000001349468753448879177073761623196698766768975, 0.00000000000001531145597173195482061736393182685968, 0.00000000816808437201019944756507615334431560150108, 0.00000005586660235020009966704036472040506566827389, 0.00000009114143392636094877241041039075963858806517, 0.00000004846483024479769290489863898738209790906240, 0.00000004753695192507471665657606610388974388570205, -0.00000000000001122361995117588074814674602412679938, -0.00000000110335782474907655253649066618348503765468, -0.00000001419826159433825624499254979341000826309482, 0.00000006590549513246604249927968225894470144510251, -0.00000001914222924887420196187242315503246326002795, -0.00000006266842517424717980567566320490580089597188, -0.00000003725506070679829593758728171690175479113805, -0.00000000000000290451506723720855302422861873105564, -0.00000005430514702669576478015847111058267415728551, 0.00000003204832433521161554672117407691067647590444, -0.00000001038111877610802150807066092852090632980833, 0.00000006376804151743292800789378489689784856864208, 0.00000013708118243778975322762507440405022052232198, -0.00000029219434922832347274071029645525765516822503, 0.00000000000000082473884625254099728166503051449808, -0.00000020402933422148040225750273944649304525000844, 0.00000032791676858440536883979878578221356377753182, 0.00000036033892598985358199579196770978573027832681, -0.00000005672395194416482905018110421621613248532867, -0.00000007810837656982980936007810585097743683036242, 0.00000023219756586068561889674047131471024130178193, 0.00000007865399971172200853611225328243516941029156, -0.00000000000000053787316059948313476539974050215985, 0.00000020516592747983034624496237897234296454485047, -0.00000012002572000393569456097987799975124190154929, -0.00000021277411031109796835321704925464425528502943, -0.00000012118239888043086801441383486277469927472339, 0.00000011109995680327668908865469850344442903633535, -0.00000013374454579271156107054185566140880325747275, -0.00000026915898724789926734377531157560436980702434, 0.00000020464423614362200500795972626238983238522451, -0.00000000000000216942174775124878489135780545665988, 0.00000016509702803061551116983827341977431046871061, 0.00000013950902297890913052160410338237150895679406, 0.00000010186232002430662812223719371901298202942598, 0.00000002881608419110925941383573897595915536129496, -0.00000010051363710354537326688680520456187217348543, 0.00000012393348609476384069444376834212562243919820, -0.00000018682072843376577919273300813080007642952296, 0.00000019552484685253563994274702934894616390693045, 0.00000001892757289159878344400356501783799778593220, -0.00000000000000268936580299741557521938554988432359, 0.00000005983856302901442573117331063733970175633203, -0.00000008758828642699507421095773658861749488835358, -0.00000008101007393472790501681880933823598489595952, 0.00000004052594999579211799421626363434945083952243, -0.00000008344878819137837950642910475607116893570492, -0.00000013829451146024218923129603907307139110116623, 0.00000015057513186686935583546542282568081461135989, 0.00000013756240163353257212002877900303143832161368, 0.00000011311967249352935612360276148441462495952692, 0.00000005557019680273779958112838187923865351791619, -0.00000000000000048408584453953479170657582066400116, -0.00000005447116256381557378924346051948801594733141, 0.00000002519475829240591850062635332577892777194961, 0.00000000377657204975611463703877418419084521783446, 0.00000011243787361899716572422584142179613486689504, 0.00000008142929951945770531967908664044974997864301, -0.00000009815213011060994245707527882521814532879034, 0.00000001119142546350267286630071465226843319129557, -0.00000006851450226393592477166924947437620652124224, 0.00000007804540457650223565581307141186817588618396, 0.00000000000000379200578222635621349482329606067399, 0.00000000000000462570918115555513647614144304623095, 0.00000000000000535183794796485737333981175035547054, 0.00000000000000609589582012747546160278829060682788, 0.00000000000000693856377173333309914466477507524914, 0.00000000000000777226717066253123326507770104900069, 0.00000000000000858804146423841430484708961509243989, 0.00000000000000927831202034108483891214745651744396, 0.00000000000001021062549871352173345055510569645400, 0.00000000000001092778971284616525575366707552282930, 0.00000000000001170770579571541820225887696570564381, 0.00000000000001242487000984806014684017849350840828, 0.00000000000001317789243468733694966371337124262991, 0.00000000000001388609209614332333512807744560975174, 0.00000000000001462118541562928113110868520635463397, 0.00000000000001524870410299534381869345556944680965, 0.00000000000001590311644839138580540352182903479984, 0.00000000000001639616684560758039635440066607289774, 0.00000000000001696989821691369395201944188831510932, 0.00000000000001748087771948320281664781651627171415, 0.00000000000001800082177472937039583674948171118327, 0.00000000000001839526209250232543750872837453221726, 0.00000000000001876280875224530433549903225490465838, 0.00000000000001917517817537157365084850693864419930, 0.00000000000001945307930834797486956409009632966244, 0.00000000000001974890954667769036195716904493363252, 0.00000000000001994612970556416630507134804932053869, 0.00000000000002008059799571403755714886045942183812, 0.00000000000002030471181263048964394471447625733716, 0.00000000000002034953457601377690586026439557721533, 0.00000000000002043021555010370218146166854887577230, 0.00000000000002048400286616365131338139768972573640, 0.00000000000002050193197151696558705889348064424333, 0.00000000000002043918010278036089602222688635863659, 0.00000000000002034057002333712134674332694214157268, 0.00000000000002020610173318725009466581453204027325, 0.00000000000002001784612697743286611219386513623138, 0.00000000000001982959052076761248211495231418496785, 0.00000000000001961444125652781910987965663483233310, 0.00000000000001933654012355141789116407347714686995, 0.00000000000001898692256916175642229488627174015742, 0.00000000000001867316322547872350078069064817045876, 0.00000000000001830561656573574144734676588375079600, 0.00000000000001789324714260947213199729120001125507, 0.00000000000001741812585074659497016752903793888576, 0.00000000000001701472098029698121393499180763498748, 0.00000000000001644995416166752637283050892287564019, 0.00000000000001591208100106804136452045928247044249, 0.00000000000001535627873511524523797653473519395949, 0.00000000000001474220687676416746678898099427885861, 0.00000000000001417744005813470947024087722547228967, 0.00000000000001357233275246029199133569226406366390, 0.00000000000001293136723607924123191008439474719179, 0.00000000000001219179164025495092320557658121365577, 0.00000000000001151945018950559624053982497273076946, 0.00000000000001082469735706459950463810884661155489, 0.00000000000001008512176124030919593360103307801887, 0.00000000000000935451071809267760178965155702734714, 0.00000000000000854321870085512388748791881172534008, 0.00000000000000779019627601584866238619437601472927, 0.00000000000000696545742976330608738271890347662036, 0.00000000000000617209451787906980220210283314034189, 0.00000000000000527563925021326382160140242883376195, 0.00000000000000446434723297571010729966968353175489, 0.00000000000000363960838672316911001800465301725681, 0.00000000000000275211767173402223840831519669944386, 0.00000000000000187359150942153329249827885685268980, 0.00000000000000100851217612403084070726958120662135, 0.00000000000000011205690845822564896747439791184682, -0.00000000000000077095153019259245700761480542338804, -0.00000000000000169878273222670117755710111737867406, -0.00000000000000261316710524582241791142883886851770, -0.00000000000000353651603094160178118063598208237158, -0.00000000000000444193585128406489862008428184820498, -0.00000000000000723887628640137715995711767140884595, -0.00000000000000811740244871386650029760662176150272])

s200RSOS=np.array([ -1114.19527262663905275985598564147949218750000000000000, -932.79803380984742489090422168374061584472656250000000, -831.23939664139902561146300286054611206054687500000000, -761.21173497563893306505633518099784851074218750000000, -708.07077671494243986671790480613708496093750000000000, -665.43230490338839899777667596936225891113281250000000, -638.67988016103106474474770948290824890136718750000000, -629.94509067109459010680438950657844543457031250000000, -600.52602903895729014038806781172752380371093750000000, -599.63435500298442093480844050645828247070312500000000, -573.23973198419571417616680264472961425781250000000000, -563.02157267919767491548554971814155578613281250000000, -549.90859034231880286824889481067657470703125000000000, -529.03755006643416436418192461133003234863281250000000, -526.19615612319921638118103146553039550781250000000000, -510.18421066865425927971955388784408569335937500000000, -493.01475980847664004613761790096759796142578125000000, -490.08576284944513190566794946789741516113281250000000, -477.27122609608608172493404708802700042724609375000000, -462.75011584397731212447979487478733062744140625000000, -454.73306528820398852985817939043045043945312500000000, -449.28815742469561200778116472065448760986328125000000, -436.75254570435436107800342142581939697265625000000000, -425.03355667226276182191213592886924743652343750000000, -420.18781832471631787484511733055114746093750000000000, -414.03969429490825859829783439636230468750000000000000, -403.69387286850741247690166346728801727294921875000000, -393.93053073714804668270517140626907348632812500000000, -386.50700183922140240611042827367782592773437500000000, -384.69337702917005117342341691255569458007812500000000, -375.93384268681796811506501398980617523193359375000000, -367.60969230993316614330979064106941223144531250000000, -365.04364444101832987144007347524166107177734375000000, -353.75467333204551323433406651020050048828125000000000, -322.00191476101650778218754567205905914306640625000000, -291.32601034230555114845628850162029266357421875000000, -261.80965173323710359909455291926860809326171875000000, -233.53934644901332262634241487830877304077148437500000, -206.60389096654202489844465162605047225952148437500000, -181.09189252113228008056466933339834213256835937500000, -157.08919288022948990146687719970941543579101562500000, -134.67574054353445944798295386135578155517578125000000, -126.25375200475572512459621066227555274963378906250000, -113.92231052758431530946836574003100395202636718750000, -94.88709600982700465010566404089331626892089843750000, -77.61196814186118331235775258392095565795898437500000, -62.11961059542913687891996232792735099792480468750000, -59.57059452588815418039303040131926536560058593750000, -48.41062967839055630747679970227181911468505859375000, -36.46146959685219712810066994279623031616210937500000, -29.71529934732751598858158104121685028076171875000000, -26.22353975039341733577202830929309129714965820312500, -17.62313845156498359756369609385728836059570312500000, -14.06727289813669479201507783727720379829406738281250, -10.56287953258253153876466967631131410598754882812500, -5.19147994851764948975869629066437482833862304687500, -4.92423201214590555707673047436401247978210449218750, -0.57120128736683029035958725216914899647235870361328, 0.06188650334414404208249749217429780401289463043213, 2.64477021772619336204002138401847332715988159179688, 3.23163065058233955895161670923698693513870239257812, 4.87965029667273331170918027055449783802032470703125, 5.14234596060091142533110541990026831626892089843750, 6.26590142805238237144749291473999619483947753906250, 6.29103228379435730488467015675269067287445068359375, 6.88443744722612649411530583165585994720458984375000, 7.03272785168541592071278500952757894992828369140625, 7.17475813853501964700853932299651205539703369140625, 7.24969718920502703696229218621738255023956298828125, 7.24969154547134220223369993618689477443695068359375, 7.18300594881727860752107517328113317489624023437500, 7.07407339817201030740534406504593789577484130859375, 7.02452994203925396021759297582320868968963623046875, 6.80738566490711249912237690296024084091186523437500, 6.62214653973576794498967501567676663398742675781250, 6.55413504040142935735957507858984172344207763671875, 6.28085591350747662886533362325280904769897460937500, 5.99811367031568920538120437413454055786132812500000, 5.99256784246700302531962734065018594264984130859375, 5.71315927508750664998160573304630815982818603515625, 5.43125360840370419168721127789467573165893554687500, 5.26582318700032647740272295777685940265655517578125, 5.15575422625998580627992851077578961849212646484375, 4.88862845571390192134231256204657256603240966796875, 4.63147610669440368269533792044967412948608398437500, 4.50469354964627477500016539124771952629089355468750, 4.38492843628603168326662853360176086425781250000000, 4.14969187174365927717190061230212450027465820312500, 3.92559140823819241461478668497875332832336425781250, 3.75571465885806299311866496282164007425308227539062, 3.71244611733706530998233574791811406612396240234375, 3.51018963231194680574276389961596578359603881835938, 3.31819005856302018386827512586023658514022827148438, 3.13653559740858822735276589810382574796676635742188, 3.05129595707525780312607821542769670486450195312500, 2.96453753920583107372976883198134601116180419921875, 2.80162763785837709562542841013055294752120971679688, 2.64746465952174103719585218641441315412521362304688, 2.50137062660047426732035091845318675041198730468750, 2.41176872116342444485326268477365374565124511718750, 2.36324391199439709509988460922613739967346191406250, 2.23253948165329108022092441387940198183059692382812, 2.10850575540566342880310912732966244220733642578125, 1.99119417707136814321700057917041704058647155761719, 1.87992221850653606907144421711564064025878906250000, 1.84782272423588889154189018881879746913909912109375, 1.77456187469193382710841433436144143342971801757812, 1.67472953541485969353175278229173272848129272460938, 1.58010249455086682068838399572996422648429870605469, 1.49001645020796025242759696993744000792503356933594, 1.40470090427490168494273348187562078237533569335938, 1.36284100891217740958438753295922651886940002441406, 1.32378083401129309493171604117378592491149902343750, 1.24696817393557690678562721586786210536956787109375, 1.17373262400486866319226919586071744561195373535156, 1.10413621463388644805547755822772160172462463378906, 1.03820389115667621737770787149202078580856323242188, 0.97519001833723517602692254513385705649852752685547, 0.95551915048224989046588007113314233720302581787109, 0.91546572911798007599060156280756928026676177978516, 0.85908829843699274775303820206318050622940063476562, 0.80413458585614516760387004978838376700878143310547, 0.75287557401250759792077360543771646916866302490234, 0.70372762546295752894565112001146189868450164794922, 0.65654684820337461115258292920771054923534393310547, 0.62076137103638651115744551134412176907062530517578, 0.61199718007902337291170624666847288608551025390625, 0.56962695920919625969247590546729043126106262207031, 0.52936997998913948304533505506697110831737518310547, 0.48973168742076328419088326882047113031148910522461, 0.45239399280435887984452847376815043389797210693359, 0.41776391850991367871159809510572813451290130615234, 0.38368553259759269336015563567343633621931076049805, 0.35161922600788242387892523765913210809230804443359, 0.35140518683669008659364862978691235184669494628906, 0.31990459834263240690432894552941434085369110107422, 0.29043848646575792793456116669403854757547378540039, 0.26199620286634506260980970182572491466999053955078, 0.23524582739308624868002084440377075225114822387695, 0.20911032023917719424588312904234044253826141357422, 0.18435769776055405122505703729984816163778305053711, 0.16058706354032462049197249598364578559994697570801, 0.13888036016241495085310475587903056293725967407227, 0.13761788753982734379022190296382177621126174926758, 0.11537290813788353416313725574582349509000778198242, 0.09561483255503826217402973952630418352782726287842, 0.07509883834317462869556436544371536001563072204590, 0.05643238303821767470891401785593188833445310592651, 0.03847559544151459703931195122095232363790273666382, 0.01932201061713034045963510720866906922310590744019, 0.00356387148603789149711729145053595857461914420128, -0.01325192022749818558657874945083676720969378948212, -0.02441502791163775373806110735586116788908839225769, -0.02765044071984488344151387195779534522444009780884, -0.04172386499857606151353550671956327278167009353638, -0.05690450790196677904875244280447077471762895584106, -0.07054848224234215592343133494068752042949199676514, -0.08423244469001515966066762075570295564830303192139, -0.09715480641382022441998600470469682477414608001709, -0.10753972046869407497293735787025070749223232269287, -0.12008393431231900727595984790241345763206481933594, -0.13022988765396256716222467275656526908278465270996, -0.14187971875707489077811374045268166810274124145508, -0.14616557462657256416527218334522331133484840393066, -0.15086654992816411757772243618092034012079238891602, -0.16177140284089641664166947521152906119823455810547, -0.17127187681023292586957040839479304850101470947266, -0.17866119424469870113902913999481825157999992370605, -0.18909082140961588902605683415458770468831062316895, -0.19742928196227618742319975808641174808144569396973, -0.20559713725043890497623522151116048917174339294434, -0.21193645112612599645807165416044881567358970642090, -0.22113853314359574464553759298723889514803886413574, -0.22412852497377627747354722487216349691152572631836, -0.23592418549347834999529993638134328648447990417480, -0.24182749168926556682102102513454155996441841125488, -0.25092078018715618936695932461589109152555465698242, -0.25787398223310853406786691266461275517940521240234, -0.26558470844156883972075888777908403426408767700195, -0.27096558516633972857334811124019324779510498046875, -0.27742818587180989586826740378455724567174911499023, -0.28488402639658377824005697220854926854372024536133, -0.28851758160249485474224684367072768509387969970703, -0.29504996462164945203454635702655650675296783447266, -0.30064817735505194873368850494443904608488082885742, -0.30623528619543444184714076072850730270147323608398, -0.30905233444783342111605861646239645779132843017578, -0.31359903652239790039502054241893347352743148803711, -0.31850740756911105622251056956883985549211502075195, -0.32320120730985257839762425646767951548099517822266, -0.32302438340497496849224035031511448323726654052734, -0.32537859018445247638595674288808368146419525146484, -0.32925407226623870649007130850804969668388366699219, -0.33158943813138591627520668225770350545644760131836, -0.33368595136546308488334489084081724286079406738281, -0.33473338408007674571464917789853643625974655151367, -0.33851650974019215079025002523849252611398696899414, -0.33645265321463291297021669379319064319133758544922, -0.34038870862826486884955556888598948717117309570312, -0.34040967629207508071687016126816160976886749267578, -0.35063581012106509460224401664163451641798019409180, -0.34924824596371067952915723253681790083646774291992, -0.34934831838071161991265967117215041071176528930664, -0.34983728581025713699759194241778459399938583374023, -0.34658412177069147785957170526671689003705978393555, -0.35009934972315259749109372933162376284599304199219, -0.35134538076150334529046403986285440623760223388672, -0.35186769831574210565250382387603167444467544555664, -0.34452879756811116696013641558238305151462554931641, -0.34749976789489828155055306524445768445730209350586, -0.34700172062600131983600704188575036823749542236328, -0.34638433680092356459212510344514157623052597045898, -0.35032405750832279478501618541486095637083053588867, -0.35515446610928796955519715083937626332044601440430, -0.35327970876698372437729744888201821595430374145508, -0.35379031677124189725347491730644833296537399291992, -0.35808160794791904502076818062050733715295791625977, -0.34359420205764823474936520142364315688610076904297, -0.35257964967896848751394145438098348677158355712891, -0.34116451884104387337615094111242797225713729858398, -0.34282894761478360790007968716963659971952438354492, -0.35254462188082946738632017513737082481384277343750, -0.34935259713838640038829908007755875587463378906250, -0.35135244271561161255590377550106495618820190429688, -0.35371168909093225751760769526299554854631423950195, -0.36390160652799158347292518556059803813695907592773, -0.35569881425415766917907944844046141952276229858398, -0.34892879544187738183325109275756403803825378417969, -0.35543713801051879386250220704823732376098632812500, -0.34249406900957901633830715582007542252540588378906, -0.35184621086786987964600825762317981570959091186523, -0.36534904699988846044078627528506331145763397216797, -0.34090263185485042418676471243088599294424057006836, -0.34974939887659733939173634098551701754331588745117, -0.35863682119524276092903392054722644388675689697266, -0.36103102698316913432563524111174046993255615234375, -0.35538071651681701901281940081389620900154113769531, -0.35454204918831527804101710898976307362318038940430, -0.35170572944420913641394577098253648728132247924805, -0.34782721908386882159192055041785351932048797607422, -0.33608860874358054138255624820885714143514633178711, -0.34819439855775491388101272605126723647117614746094, -0.35519279574158441059594792932330165058374404907227, -0.34526745614693810093598358434974215924739837646484, -0.34327767474618048337831055505375843495130538940430, -0.33521288216113037661258999833080451935529708862305, -0.35042178561083259236141884684911929070949554443359, -0.34068039227459218087901149374374654144048690795898, -0.34358420292721847388861533545423299074172973632812])

s201RSOS=np.array([ 79.67328557889835849437076831236481666564941406250000, 65.24675678861648009387863567098975181579589843750000, 57.31430606464110155684466008096933364868164062500000, 51.91402523971987648110371083021163940429687500000000, 47.85758600785089811324723996222019195556640625000000, 44.63081508109104333925643004477024078369140625000000, 42.61973017491521176225433009676635265350341796875000, 41.96544010365242627358384197577834129333496093750000, 39.77049572229247331733859027735888957977294921875000, 39.70417979151036291796117438934743404388427734375000, 37.74711761494287998175423126667737960815429687500000, 36.99259481271450766826092149131000041961669921875000, 36.02692629452399586398314568214118480682373046875000, 34.49614076814346219634899171069264411926269531250000, 34.28834112084121699126626481302082538604736328125000, 33.12008165798868475349081563763320446014404296875000, 31.87266630943743095372155949007719755172729492187500, 31.66042165773133376660553039982914924621582031250000, 30.73379235493660388556236284784972667694091796875000, 29.68765764905203141665879229549318552017211914062500, 29.11190292599721018973468744661659002304077148437500, 28.72161633452630624674384307581931352615356445312500, 27.82540093634088051999242452438920736312866210937500, 26.99055902881730517606229113880544900894165039062500, 26.64621732061208803088447893969714641571044921875000, 26.21005820090429949686949839815497398376464843750000, 25.47798468465841281727080058772116899490356445312500, 24.78931956227843969031710003037005662918090820312500, 24.26714542761944670701268478296697139739990234375000, 24.13976814562267492192404461093246936798095703125000, 23.52562488340006296994033618830144405364990234375000, 22.94368067294051982685232360381633043289184570312500, 22.76457320919203652920259628444910049438476562500000, 21.97876417979001928415527800098061561584472656250000, 19.78540414275092373941333789844065904617309570312500, 17.69155548996130278283089864999055862426757812500000, 15.70177457540868282137580536073073744773864746093750, 13.82055656382757646838399523403495550155639648437500, 12.05219423019341107305990590248256921768188476562500, 10.40061312853216080043239344377070665359497070312500, 8.86920094158329774813864787574857473373413085937500, 7.46062217875015676327166147530078887939453125000000, 6.93709200696602579228056129068136215209960937500000, 6.17663693468861474400455335853621363639831542968750, 5.01793508854911962657752155791968107223510742187500, 3.98398797887256828076374404190573841333389282226562, 3.07293315632233365874981245724484324455261230468750, 2.92466276872096697658776065509300678968429565429688, 2.28151143604953965393633552594110369682312011718750, 1.60504804564993364124347863253206014633178710937500, 1.22965477470743933530172853352269157767295837402344, 1.03750120405960855052285296551417559385299682617188, 0.57157625964127589668350992724299430847167968750000, 0.38258200939209341395752517200889997184276580810547, 0.19889785399633341800296193468966521322727203369141, -0.07631764495552438576364551181541173718869686126709, -0.08976510784262471676075989535092958249151706695557, -0.30422187069296757755409998935647308826446533203125, -0.33451743645980724917166071463725529611110687255859, -0.45456347198303082013381981596467085182666778564453, -0.48076541012564133481532735459040850400924682617188, -0.55085654518318105665741768461884930729866027832031, -0.56133661513527222108876912898267619311809539794922, -0.60207016604282626026645175443263724446296691894531, -0.60284088289230275403696168723399750888347625732422, -0.61802212063430961297427757017430849373340606689453, -0.61967468189925412058727260955492965877056121826172, -0.61848059786070685994729956291848793625831604003906, -0.60971089795960276003228273111744783818721771240234, -0.60921172887209751323212003626395016908645629882812, -0.59390600373516277965535437033395282924175262451172, -0.58034565717745256741011417034314945340156555175781, -0.57500853038725929788910207207663916051387786865234, -0.55409354143903410960803057605517096817493438720703, -0.53791206455993678670068902647471986711025238037109, -0.53219165117936195752434969108435325324535369873047, -0.51003941083720250038169297113199718296527862548828, -0.48808225578086178453318666470295283943414688110352, -0.48766107921525481128099954730714671313762664794922, -0.46660412132534756501911488157929852604866027832031, -0.44581702118639227050422846332367043942213058471680, -0.43378181876590432564100296985998284071683883666992, -0.42582089186821298065765972751250956207513809204102, -0.40666939359426712563561068236595019698143005371094, -0.38841046052431621449230192411050666123628616333008, -0.37947172826062147699133220157818868756294250488281, -0.37102360841625048326619662475422956049442291259766, -0.35452581365041779815072686687926761806011199951172, -0.33886458937233149280032762362679932266473770141602, -0.32704403190807218582136783879832364618778228759766, -0.32401417351937900068747921977774240076541900634766, -0.30994169375547891975841707790095824748277664184570, -0.29659709926102356680743810102285351604223251342773, -0.28398159595134464527887985241250135004520416259766, -0.27807183797536721980847573831852059811353683471680, -0.27203375871109058969921079551568254828453063964844, -0.26069228065286581541570853914890903979539871215820, -0.24996224483989637477066025894600898027420043945312, -0.23975438940456372804987950075883418321609497070312, -0.23349935559672790885699100726924370974302291870117, -0.23009374008337268868729097448522225022315979003906, -0.22092798501401011979083932601497508585453033447266, -0.21220783581663266170735937521385494619607925415039, -0.20392555057768776971549584686727030202746391296387, -0.19606518749536819279377652947005117312073707580566, -0.19378708305764405506188552408275427296757698059082, -0.18858824964332374096720457146147964522242546081543, -0.18145978377150029370312722676317207515239715576172, -0.17469726495545004341103378919797251001000404357910, -0.16822339492076052169799993407650617882609367370605, -0.16207393517791715553677533989684889093041419982910, -0.15904909686205487284738069320155773311853408813477, -0.15622952052991181948193855077988700941205024719238, -0.15063888309794398745466992295405361801385879516602, -0.14530386081946319865032535290083615109324455261230, -0.14017356554763138465347083183587528765201568603516, -0.13529085253361364249435894180351169779896736145020, -0.13060729458572845063102363383222837001085281372070, -0.12912682677813425158319660113193094730377197265625, -0.12616259047313951868751757956488290801644325256348, -0.12189150196219626642868405497210915200412273406982, -0.11778801312886365282306400104062049649655818939209, -0.11388809753846076966432576682564103975892066955566, -0.11009803650875102376538450243970146402716636657715, -0.10649474488104258840248661499572335742413997650146, -0.10370931885508548331298328548655263148248195648193, -0.10303906432348886035299528884934261441230773925781, -0.09974032444949561260205683765889261849224567413330, -0.09655641995007421818364434784598415717482566833496, -0.09350436409651897984307566957795643247663974761963, -0.09053975071904363236541257720091380178928375244141, -0.08777493500079938670843660020182142034173011779785, -0.08497937399410000758326333425429766066372394561768, -0.08240277376177472523632872025700635276734828948975, -0.08238774227355465107347498587841982953250408172607, -0.07984277802078219854475804595494992099702358245850, -0.07740453386156728732281351312849437817931175231934, -0.07506180914229518275071484367799712345004081726074, -0.07281942336579805274965337957837618887424468994141, -0.07065579530564954080507078515438479371368885040283, -0.06846935530377160072923459210869623348116874694824, -0.06660176722404424765056063506563077680766582489014, -0.06468367697225146928374783783510793000459671020508, -0.06455414536734321861999319480673875659704208374023, -0.06264664627803341601097741886405856348574161529541, -0.06085302407685468789599880778951046522706747055054, -0.05908203197669516237855447116089635528624057769775, -0.05733028401604879642494694280685507692396640777588, -0.05576363490994785954146806261633173562586307525635, -0.05416702263039030462721257208613678812980651855469, -0.05255959815618043567964079443299851845949888229370, -0.05107817008926597568407856897465535439550876617432, -0.05010678798827324087472590008474071510136127471924, -0.04966011450390888509742737255692190956324338912964, -0.04822161322784106890493305286327085923403501510620, -0.04687056354547560615975143605282937642186880111694, -0.04558342630773599274407459347457916010171175003052, -0.04429885916296010667236870972374163102358579635620, -0.04307515842870075079007463614289008546620607376099, -0.04191081454796202060419929580348252784460783004761, -0.04074521723234960507431523524246586021035909652710, -0.03973183640061284799260832301115442533046007156372, -0.03859407212452269780866842552313755732029676437378, -0.03814980003101522965103242768236668780446052551270, -0.03755706472118378047575504297128645703196525573730, -0.03641407502665662543339664125596755184233188629150, -0.03547100307424302240155711274383065756410360336304, -0.03453042625688068634204341833537910133600234985352, -0.03355116276460378549328922304084699135273694992065, -0.03274069176267457165208085712038155179470777511597, -0.03169658466719657563537282385368598625063896179199, -0.03084106804499452819667837388806219678372144699097, -0.03006968694715043272092103165959997568279504776001, -0.02950882851067584619619843522286828374490141868591, -0.02843635627130385035155057948941248469054698944092, -0.02737104216762662953210671901160822017118334770203, -0.02648313107931820134521849752218258799985051155090, -0.02566825074084387939277185353148524882271885871887, -0.02478645424774940028700420668883452890440821647644, -0.02385436495528724110126717050661682151257991790771, -0.02306319622220383974697810458565072622150182723999, -0.02241014351792557784959214473019528668373823165894, -0.02157240477489154317769504132229485549032688140869, -0.02076825468007834421535484636933688307181000709534, -0.02003895187804493466243727084474812727421522140503, -0.01973385707279412884518343673789786407724022865295, -0.01889976919417897180397680756414047209545969963074, -0.01825446264855599617926706912385270697996020317078, -0.01773524749056127475244082347671792376786470413208, -0.01694687329205142242716242151345795718953013420105, -0.01680190880019934163147610206578974612057209014893, -0.01600706148634872469371792647052643587812781333923, -0.01568696339480523532783351470243360381573438644409, -0.01536713400829453103624278043071171850897371768951, -0.01462848277448690510749162996262384695000946521759, -0.01409110122460188394000191181021364172920584678650, -0.01371178133749457322965170646966726053506135940552, -0.01362500234266429341434267996646667597815394401550, -0.01303353040825282888048874951891775708645582199097, -0.01262541027543893565332489004049421055242419242859, -0.01171433544933588900838206114940476254560053348541, -0.01172608115894017977165475485890056006610393524170, -0.01156799333146888049406175724698186968453228473663, -0.01109007911345047218965031987636393751017749309540, -0.01064366874674328201921813530361760058440268039703, -0.01066486959154229821611359341204661177471280097961, -0.00995827496729304387224068761952366912737488746643, -0.00991757869461103169772542287319083698093891143799, -0.01001826578849505759716276287463188054971396923065, -0.00936496411359431790710772247621207498013973236084, -0.00915939699384747500754411220214024069719016551971, -0.00884014130176488666101874969172058627009391784668, -0.00886315331114631045628104999423158005811274051666, -0.00822945442617424929854230697401362704113125801086, -0.00829322866072153622174489839835587190464138984680, -0.00742900503950637974837079013923357706516981124878, -0.00710053310628673117060882802320520568173378705978, -0.00722406462927730353557054243651691649574786424637, -0.00723385623747607037214990555185067933052778244019, -0.00689407390975707752567291919376657460816204547882, -0.00694038356139842649988880296518800605554133653641, -0.00674546803374753527193785629378908197395503520966, -0.00611657918420872512288433142657595453783869743347, -0.00614390661367711279211567543256933277007192373276, -0.00593116587723236093204759455943531065713614225388, -0.00520504734965464028323411938004028343129903078079, -0.00593451299664094975017114563797804294154047966003, -0.00592151447843532446196901375401466793846338987350, -0.00532593485150996328453265604707667080219835042953, -0.00517294371217777611271504412115973536856472492218, -0.00476010782979485562449450952726692776195704936981, -0.00568588084539822010560206066998034657444804906845, -0.00532090380884233608155264860783972835633903741837, -0.00421631892524518703951885711944669310469180345535, -0.00414523893961082998821376932596649567130953073502, -0.00408427551628101452585450914511966402642428874969, -0.00397504844089732658346525440151708608027547597885, -0.00447218510784799534035771628737165883649140596390, -0.00363090918017788420388280989925533503992483019829, -0.00434308553327663032089800410062707669567316770554, -0.00438466824868920333063693206554489734116941690445, -0.00310109650236828132338628982722639193525537848473, -0.00411356022982293980522205956162906659301370382309, -0.00341097928862449254264199716146777063841000199318, -0.00336625006698013443107164732737146550789475440979, -0.00388170287800274895970153998803198192035779356956, -0.00309792829392489376533204037400537345092743635178, -0.00278117658671663730077239229387942032190039753914, -0.00238603211518802942395223176674790011020377278328])

s210RSOS=np.array([ -237.25185338293294989853166043758392333984375000000000, -206.97867962114065676360041834414005279541015625000000, -188.98658431996679496478463988751173019409179687500000, -176.08839239598262338404310867190361022949218750000000, -166.01126862766699332496500574052333831787109375000000, -157.73505659099757281182974111288785934448242187500000, -152.45216300068472037310129962861537933349609375000000, -150.71185824527159979879797901958227157592773437500000, -144.79330007257271972775924950838088989257812500000000, -144.61249167403678939081146381795406341552734375000000, -139.22345546811348526716756168752908706665039062500000, -137.11735569605107798452081624418497085571289062500000, -134.39809647012452842318452894687652587890625000000000, -130.03131472751604746918019372969865798950195312500000, -129.43311675928430304338689893484115600585937500000000, -126.04513357066596768163435626775026321411132812500000, -122.38005551617014532439497997984290122985839843750000, -121.75143544272951601215027039870619773864746093750000, -118.98958101717832391841511707752943038940429687500000, -115.83677701322599773448018822818994522094726562500000, -114.08550768695660337925801286473870277404785156250000, -112.89173298222556240943958982825279235839843750000000, -110.12979067278213562985911266878247261047363281250000, -107.53058608094249848363688215613365173339843750000000, -106.45097391620392102140613133087754249572753906250000, -105.07694586095196598307666135951876640319824218750000, -102.75427167864896205173863563686609268188476562500000, -100.55007711639812839621299644932150840759277343750000, -98.86609238666844134968414437025785446166992187500000, -98.45360878071058152727346168830990791320800781250000, -96.45548498173940288324956782162189483642578125000000, -94.54752651612390934587892843410372734069824218750000, -93.95751714649004782131669344380497932434082031250000, -91.35194218067036331376584712415933609008789062500000, -83.93226485676396464441495481878519058227539062500000, -76.63353248293960007231362396851181983947753906250000, -69.48462872554441105421574320644140243530273437500000, -62.51671473603427386933617526665329933166503906250000, -55.76259108226313543354990542866289615631103515625000, -49.25616994284209226862003561109304428100585937500000, -43.03172244582122374367827433161437511444091796875000, -37.12299140678499753676078398711979389190673828125000, -34.87711900901671668862036312930285930633544921875000, -31.56212973297780521875210979487746953964233398437500, -26.37852082014696009082399541512131690979003906250000, -21.59782270434399720215878915041685104370117187500000, -17.24066506666670406389130221214145421981811523437500, -16.51679580806320402075471065472811460494995117187500, -13.32162784373346298139040300156921148300170898437500, -9.84851365255277677590584062272682785987854003906250, -7.85990100367173827322631041170097887516021728515625, -6.82154501020375736430878532701171934604644775390625, -4.23323353898358778479860120569355785846710205078125, -3.14809897584663822556194645585492253303527832031250, -2.06829787026881772860065211716573685407638549804688, -0.38867585567240153787693657250201795250177383422852, -0.30417978095867415078146223095245659351348876953125, 1.08810944314927726672692642750917002558708190917969, 1.29359057486428374872389213123824447393417358398438, 2.14294860458931291091744242294225841760635375976562, 2.33895952222694836208916058239992707967758178710938, 2.89856703331985654514824091165792196989059448242188, 2.98937120384492382996199921763036400079727172851562, 3.38638656505021318210424396966118365526199340820312, 3.39557973668312795822998850781004875898361206054688, 3.61658680823366696088783101004082709550857543945312, 3.67525367721424789380080255796201527118682861328125, 3.73535772984103831007018925447482615709304809570312, 3.77811820022504463167933863587677478790283203125000, 3.77872649569051821671905599941965192556381225585938, 3.77088341702211105044284522591624408960342407226562, 3.74237222075303233026488669565878808498382568359375, 3.72822696838917400086188536079134792089462280273438, 3.66217546608053856616038501670118421316146850585938, 3.60293452281338533182974970259238034486770629882812, 3.58074067701178577749487885739654302597045898437500, 3.48950508233546941028180299326777458190917968750000, 3.39252035283738262450015099602751433849334716796875, 3.39057804898345294120076687249820679426193237304688, 3.29246483915936316577699471963569521903991699218750, 3.19147444322197459953827092249412089586257934570312, 3.13141983084068753484530134301166981458663940429688, 3.09097246052897656198865661281161010265350341796875, 2.99197831613428855135339290427509695291519165039062, 2.89528300863077214799545799905899912118911743164062, 2.84707794574838857215581811033189296722412109375000, 2.80111961052505931135669925424735993146896362304688, 2.70985674641980223142923023260664194822311401367188, 2.62175045972614428890778981440234929323196411132812, 2.55443080406573885809962121129501610994338989257812, 2.53701655583426166629124054452404379844665527343750, 2.45532099091705724447365355445072054862976074218750, 2.37699463513093078859128581825643777847290039062500, 2.30171241439165052966586699767503887414932250976562, 2.26605137594368821751800169295165687799453735351562, 2.22948489537293248474725260166451334953308105468750, 2.16035331814585429555108930799178779125213623046875, 2.09398535891872095149324195517692714929580688476562, 2.03042965183501644688135456817690283060073852539062, 1.99093440006343036507985289063071832060813903808594, 1.96953205412739440482994268677430227398872375488281, 1.91113451561675717904620341869303956627845764160156, 1.85507686528513704438125841988949105143547058105469, 1.80153845686140945403508339950349181890487670898438, 1.75015083493733292208105467580026015639305114746094, 1.73495851702191195009561397455399855971336364746094, 1.70071355704092064264898453984642401337623596191406, 1.65337441870474832761317429685732349753379821777344, 1.60793039732023812504735360562335699796676635742188, 1.56432422237184454161251778714358806610107421875000, 1.52249888709525205143791026785038411617279052734375, 1.50163984259063876258721847989363595843315124511719, 1.48221191981326549935715775063727051019668579101562, 1.44338222527952653173599628644296899437904357910156, 1.40621283189050605422210082906531170010566711425781, 1.37048527229715966235801261063897982239723205566406, 1.33601266032260213023619144223630428314208984375000, 1.30278817006682334778133736108429729938507080078125, 1.29195777311697002076584794849622994661331176757812, 1.27105446190471682577083356591174378991127014160156, 1.23966409470288985161801065260078758001327514648438, 1.21071244348733220164149315678514540195465087890625, 1.18180826394503846188399620587006211280822753906250, 1.15418487890799803530228473391616716980934143066406, 1.12735200701796944855459514656104147434234619140625, 1.10668680236176086850719002541154623031616210937500, 1.10151734532461254012503104604547843337059020996094, 1.07653384835275311992575097974622622132301330566406, 1.05205980139654720062480919295921921730041503906250, 1.02921851194266134044141836056951433420181274414062, 1.00698107151208082754578754247631877660751342773438, 0.98489225299896010490385833691107109189033508300781, 0.96376753030213346828958265177789144217967987060547, 0.94357560933520889800973918681847862899303436279297, 0.94377411604388961041678385299746878445148468017578, 0.92381977678424720412664328250684775412082672119141, 0.90521035046939146706534984332392923533916473388672, 0.88621188439471798581337225186871364712715148925781, 0.86840951430379975661821845278609544038772583007812, 0.85106517687902227820018197235185652971267700195312, 0.83396938145803933828403842198895290493965148925781, 0.81753508582021483519497451197821646928787231445312, 0.80226349538297436758682579238666221499443054199219, 0.80218364478054926536287894123233854770660400390625, 0.78665391912189486234296964539680629968643188476562, 0.77175898480403604118293969804653897881507873535156, 0.75710330324969599136153419749462045729160308837891, 0.74268876184797139039517333003459498286247253417969, 0.72817363132755574817167598666856065392494201660156, 0.71596438637833170748336897304398007690906524658203, 0.70220734490088165813403975334949791431427001953125, 0.69035130632380392601277208086685277521610260009766, 0.68023952623036265663358790334314107894897460937500, 0.67761563941372982000643787614535540342330932617188, 0.66473667439582084792704108622274361550807952880859, 0.65342177967845915809164125676034018397331237792969, 0.64254344011781028278562644118210300803184509277344, 0.63109678124496415563271511928178369998931884765625, 0.62023126799322392255220393053605221211910247802734, 0.60862356097314274094856045849155634641647338867188, 0.59963941194091130437726633317652158439159393310547, 0.58997435886273175142946456617210060358047485351562, 0.57929344004546712287861964796320535242557525634766, 0.57549474956533008818126972983009181916713714599609, 0.56976132231555398632849573914427310228347778320312, 0.56222385443436140306516790587920695543289184570312, 0.55278464042483521634352428009151481091976165771484, 0.54170004527712078967738307255785912275314331054688, 0.53485422539624416504722148602013476192951202392578, 0.52670614383346736619984085336909629404544830322266, 0.51799757951967995150965862194425426423549652099609, 0.50950303961394705076770605955971404910087585449219, 0.50279943592369302773903427805635146796703338623047, 0.49607328578489012782526401679206173866987228393555, 0.48679250423723080531956952654581982642412185668945, 0.47677465821415199176414034809567965567111968994141, 0.46868175260189259834220365519286133348941802978516, 0.45978342217814222037119975539098959416151046752930, 0.45152511580299475868471859030250925570726394653320, 0.44199972140586235580528295940894167870283126831055, 0.43441934564553214004334336095780599862337112426758, 0.42656952574809098299724041680747177451848983764648, 0.42003297629064467733073229283036198467016220092773, 0.41456139059210161956769979951786808669567108154297, 0.40658768394923838762622381182154640555381774902344, 0.39921138533106464985067418638209346681833267211914, 0.39254821895587083124823379876033868640661239624023, 0.38637049050062433064312017449992708861827850341797, 0.38109836154555348786132640270807314664125442504883, 0.37477978198036882018229221102956216782331466674805, 0.36894249349135899151974626875016838312149047851562, 0.36416717310510399174816598133475054055452346801758, 0.35878478561867238605387342431640718132257461547852, 0.35295280072185691855324307653063442558050155639648, 0.34701935630734753734927267032617237418889999389648, 0.34134350685091341404131526360288262367248535156250, 0.33816635204663086922138859335973393172025680541992, 0.33260372370137503139631007798016071319580078125000, 0.32837430183846527675939341861521825194358825683594, 0.32241193802159934245210592962394002825021743774414, 0.32426247974416783081963444601569790393114089965820, 0.31533715451616345371022021026874426752328872680664, 0.31164949466643404596410960039065685123205184936523, 0.30976957336209637317026022174104582518339157104492, 0.30203273694999216436585243172885384410619735717773, 0.29881925479989324134777461949852295219898223876953, 0.29483375096819242067169852816732600331306457519531, 0.29161851623604206906748004257678985595703125000000, 0.28211023138387053554865246951521839946508407592773, 0.28066613147982677478609048193902708590030670166016, 0.27707068132860557252428179708658717572689056396484, 0.27204838340648340722083275977638550102710723876953, 0.26869637165406679013557322832639329135417938232422, 0.26585393725021572164379790592647623270750045776367, 0.26865699261395276087327488312439527362585067749023, 0.26026508925260954940839042137668002396821975708008, 0.26068920922451943589237544074421748518943786621094, 0.25333982783830988338991119235288351774215698242188, 0.25210528612080573829246077366406098008155822753906, 0.24939371295123469174370711698429659008979797363281, 0.24687387435013347092294111462251748889684677124023, 0.24530701844274876988194478144578170031309127807617, 0.23971300907579695671500985554303042590618133544922, 0.23650951007293685712795650033513084053993225097656, 0.23531760554810735031061597055668244138360023498535, 0.23436855796742164792512141957558924332261085510254, 0.23054559857926884558487756748945685103535652160645, 0.22822867016070913503966721691540442407131195068359, 0.22783134702195620424625133182416902855038642883301, 0.22601890712141270434187845239648595452308654785156, 0.22317418233073144095968132205598521977663040161133, 0.21747817801193400355508345000998815521597862243652, 0.21956879202955492669246950754313729703426361083984, 0.21632714521504284310715604533470468595623970031738, 0.21481839690550416643866071808588458225131034851074, 0.21668356409848374410920257560064783319830894470215, 0.20786821921553105818603057741711381822824478149414, 0.20744639923734681241640487314725760370492935180664, 0.20505957162000940097179579879593802616000175476074, 0.20652883960546292163584780610108282417058944702148, 0.19766811168127979003728000861883629113435745239258, 0.19720245677482867163732294102373998612165451049805, 0.19555888958871819882645581856195349246263504028320, 0.19756179026621595307133816277200821787118911743164, 0.19255470978741820453628008635860169306397438049316, 0.18887220313610469935028390864317771047353744506836, 0.19019279191361976311114290183468256145715713500977, 0.18436089428551594160410331824095919728279113769531, 0.18466459778373697786513218943582614883780479431152])

s211RSOS=np.array([ 15.30656761840373825123151618754491209983825683593750, 13.35346021376566483240821980871260166168212890625000, 12.19268084483322844846497901016846299171447753906250, 11.36053835848647430850633099908009171485900878906250, 10.71040061779841323641448980197310447692871093750000, 10.17645192242418872297093912493437528610229492187500, 9.83562045220644876053484040312469005584716796875000, 9.72334164441063109052265645004808902740478515625000, 9.34149875872115842412313213571906089782714843750000, 9.32983509697611168576258933171629905700683593750000, 8.98215446547675178123881778446957468986511230468750, 8.84627668500699293474553996929898858070373535156250, 8.67084092803885297939814336132258176803588867187500, 8.38911339113314546978017460787668824195861816406250, 8.35051937797653920370066771283745765686035156250000, 8.13194081396174794917897088453173637390136718750000, 7.89548302981374305886674846988171339035034179687500, 7.85492816616990818801014029304496943950653076171875, 7.67674405053906649953887608717195689678192138671875, 7.47333709872356788395109106204472482204437255859375, 7.36035144246833983316946614650078117847442626953125, 7.28333172703134668068969403975643217563629150390625, 7.10514297614640799594099007663317024707794189453125, 6.93745342455639857348614896181970834732055664062500, 6.86780050705977807012914126971736550331115722656250, 6.77915328985666842953605737420730292797088623046875, 6.62930341518657417765325590153224766254425048828125, 6.48709749503133625836426290334202349185943603515625, 6.37845336201074086801554585690610110759735107421875, 6.35184029666976623929031120496802031993865966796875, 6.22293009344863712328788096783682703971862792968750, 6.09983670190889792905863941996358335018157958984375, 6.06176372066248081438288863864727318286895751953125, 5.89366944576523810184198737260885536670684814453125, 5.41498053461958583909563458291813731193542480468750, 4.94409435931529195329403592040762305259704589843750, 4.48287602794662110028411916573531925678253173828125, 4.03333289434181807564527844078838825225830078125000, 3.59758151824022487375032142153941094875335693359375, 3.17781267052160121266979331267066299915313720703125, 2.77623596455427712470509504782967269420623779296875, 2.39502731042824645868449806584976613521575927734375, 2.25012995639188462249080657784361392259597778320312, 2.03626082700508881373480107868090271949768066406250, 1.70183556919980549793081081588752567768096923828125, 1.39340287648022043143214432348031550645828247070312, 1.11229581957764556143786194297717884182929992675781, 1.06559385046503107830062617722433060407638549804688, 0.85945526461912580273860839952249079942703247070312, 0.63538286718635650363040667798486538231372833251953, 0.50708505166764916705091081894352100789546966552734, 0.44009469170369019952460121203330345451831817626953, 0.27310648241882390374613009953463915735483169555664, 0.20309937715754680653823527336498955264687538146973, 0.13343297023707834103589675578405149281024932861328, 0.02507152165573277996513112952925439458340406417847, 0.01961942808347971398119646835311868926510214805603, -0.07020636189849850661293118037065141834318637847900, -0.08346336036142640302237794003303861245512962341309, -0.13826031650437289877153546058252686634659767150879, -0.15090655451518447671688250011357013136148452758789, -0.18700864032463507258263746280135819688439369201660, -0.19286894798939221984390712805179646238684654235840, -0.21849491795433678698046264798904303461313247680664, -0.21907372183496198747576499954448081552982330322266, -0.23334075027446651851015246847964590415358543395996, -0.23711901054422870882554263971542241051793098449707, -0.24100256487074542266491050668264506384730339050293, -0.24375667113949167630337910850357729941606521606445, -0.24380184875437621583316172291233669966459274291992, -0.24328614831930067685661356335913296788930892944336, -0.24144982028076575342190324136026902124285697937012, -0.24053810945119677433545746225718175992369651794434, -0.23627650318793907979753043946402613073587417602539, -0.23245287838967551574675951542303664609789848327637, -0.23101571987867150492768075764615787193179130554199, -0.22513377694367645021067403376946458593010902404785, -0.21888202460714747954462211509962799027562141418457, -0.21875321412276260701901264837943017482757568359375, -0.21242291951040304098796696052886545658111572265625, -0.20590653007876921765095801220013527199625968933105, -0.20203716731732099254337242655310546979308128356934, -0.19943240520740540544508689890790265053510665893555, -0.19305062466466241244411605748609872534871101379395, -0.18681074462826449678054530068038729950785636901855, -0.18368708594538768474890844117908272892236709594727, -0.18073095060785196452890488671982893720269203186035, -0.17484661983486074476878968653181800618767738342285, -0.16916466797988469195068716999230673536658287048340, -0.16480714222037085026073555127368308603763580322266, -0.16369446528626990788879425053892191499471664428711, -0.15843299098668198188200051390595035627484321594238, -0.15337355216934220325519788730161963030695915222168, -0.14851010632308117576094730338809313252568244934082, -0.14620385107739164443074741939199157059192657470703, -0.14385685590631119845639318555186036974191665649414, -0.13938564005312131799385610975150484591722488403320, -0.13510125003969661316993722266488475725054740905762, -0.13101145117563769981749999260500771924853324890137, -0.12846104200849078891266685786831658333539962768555, -0.12707311993786699066966150439839111641049385070801, -0.12330628203677250487313443727543926797807216644287, -0.11969136612421366061553840154374483972787857055664, -0.11623893487837866356215954510844312608242034912109, -0.11292413190538512501870371806944604031741619110107, -0.11194757007892366940104977857117773965001106262207, -0.10973650915523611160118377938488265499472618103027, -0.10669884815133781619245212368696229532361030578613, -0.10375546932150689349860783750045811757445335388184, -0.10095175130230181481660878262118785642087459564209, -0.09823603135128629315619974704532069154083728790283, -0.09689197103945138001002135297312634065747261047363, -0.09563847557485964656631693969757179729640483856201, -0.09312167481673287727783616674059885554015636444092, -0.09073267896053344161444442761421669274568557739258, -0.08843777410036202102361357901827432215213775634766, -0.08619584740675512168905925136641599237918853759766, -0.08405679371333943383781672764598624780774116516113, -0.08337987717580672142325681761576561257243156433105, -0.08199976475760087368804818197531858459115028381348, -0.08003215407451726159937521742904209531843662261963, -0.07809093150518132964155171293896273709833621978760, -0.07626993669380173479499518407465075142681598663330, -0.07451813958753099320642121483615483157336711883545, -0.07274775164015279127482926924130879342555999755859, -0.07138517182019774032220027493167435750365257263184, -0.07106447793347177299683181672662612982094287872314, -0.06947048746096724791687648803417687304317951202393, -0.06792927401925459574005827789733302779495716094971, -0.06641057650771775566767018972313962876796722412109, -0.06498226716507869704653188591692014597356319427490, -0.06353937175546958693317378674692008644342422485352, -0.06222437622510974125633609332908235955983400344849, -0.06088193907516219194331341668657842092216014862061, -0.06089559512113955352941019327772664837539196014404, -0.05960470897214586311063655443831521552056074142456, -0.05840463952814065051732939082285156473517417907715, -0.05724463313685757004378729106974788010120391845703, -0.05602140591755635362636311924688925500959157943726, -0.05490231436477592541489656241537886671721935272217, -0.05384523593238606242739052731849369592964649200439, -0.05274863837468390243001792327959265094250440597534, -0.05176589542465434568008220139745390042662620544434, -0.05174699447926441042699963190898415632545948028564, -0.05077782341228089663109912521576916333287954330444, -0.04984328931043398303035729668408748693764209747314, -0.04886569976181556751448908926249714568257331848145, -0.04800270766010142353685807847796240821480751037598, -0.04709254993890594348515676870192692149430513381958, -0.04617551847384580854249946924028336070477962493896, -0.04541548258017603922898075552438967861235141754150, -0.04452812625200491120081025542276620399206876754761, -0.04393265833234841905019507635188347194343805313110, -0.04378372168816777737498924238934705499559640884399, -0.04306869373765487285510289439116604626178741455078, -0.04226158284914577345503516880853567272424697875977, -0.04151507304193190195373830420066951774060726165771, -0.04083511796729866194510805144091136753559112548828, -0.04012935796649920450196447063717641867697238922119, -0.03950778830076624725808898119794321246445178985596, -0.03879113846675514426509678855836682487279176712036, -0.03819962344964256822921200296150345820933580398560, -0.03761787138726196272342505722008354496210813522339, -0.03722621755129398857242506437614792957901954650879, -0.03696299721554237305287671233600121922791004180908, -0.03638187289831516096905161816721374634653329849243, -0.03579838891821820329175452002345991786569356918335, -0.03519606863981881994529743451494141481816768646240, -0.03467681333251825676056157021776016335934400558472, -0.03409664971984479459043981819377222564071416854858, -0.03370611177911463779421907815958547871559858322144, -0.03307816031484518692895591129854437895119190216064, -0.03257159076499752115019248321914346888661384582520, -0.03225913460894873352469147675947169773280620574951, -0.03163728465339635947950469585521204862743616104126, -0.03102349845949031043046417721598118077963590621948, -0.03040978475499067981702161489465652266517281532288, -0.02988079246912019037996088854924892075359821319580, -0.02928613856879665883203855969441065099090337753296, -0.02889156762544573681106285789610410574823617935181, -0.02826503917619049843779066577553749084472656250000, -0.02778845888085319792981664477338199503719806671143, -0.02727857041992407666208819705389032606035470962524, -0.02706138298152601859292154529157414799556136131287, -0.02649611143404594429395793042658624472096562385559, -0.02591175565472858891014062976410059491172432899475, -0.02551545417009410884889852866308501688763499259949, -0.02532123544640074372380489364786626538261771202087, -0.02490786698247340544276617890773195540532469749451, -0.02465126175455023549432098661782220005989074707031, -0.02403723859927712688810963470587012125179171562195, -0.02370437263610233880051225696661276742815971374512, -0.02318762830370268979152115207398310303688049316406, -0.02287139337564695132365422125531040364876389503479, -0.02271474218193187191716653217099519679322838783264, -0.02237799392267846368409500712459703208878636360168, -0.02196516985287214410171863221421517664566636085510, -0.02139712691197477589799547104121302254498004913330, -0.02127028855217494296425684296991676092147827148438, -0.02107810718151145734644558160653105005621910095215, -0.02154703446480217554626079845547792501747608184814, -0.02062532662489171414454958153328334446996450424194, -0.02039410424520100156842161709391803015023469924927, -0.02046436183829676916379192164185951696708798408508, -0.02002543558451680416609974599850829690694808959961, -0.01966961563558563760856223723294533556327223777771, -0.01933476552883334545485105593343178043141961097717, -0.01933697865848178071290774937551759649068117141724, -0.01853489292888444925355706516256759641692042350769, -0.01897917289199333931715152345987007720395922660828, -0.01872732363761153012715610088889661710709333419800, -0.01833166126435434306607419330248376354575157165527, -0.01785848768446919587749022184652858413755893707275, -0.01800876910975441475004643621105060447007417678833, -0.01781728146930672621039981606827495852485299110413, -0.01743526841355814635536880530253256438300013542175, -0.01763396490450296408281083415658940793946385383606, -0.01680012384741571065949194974109559552744030952454, -0.01677870612509167400072662701404624385759234428406, -0.01671814425781474253152047992898587835952639579773, -0.01647473162857377923518065188090986339375376701355, -0.01626891206601233791362304259564552921801805496216, -0.01622088371401807574412323731394280912354588508606, -0.01600481192464882004844461960146873025223612785339, -0.01580533960604522253357018257702293340116739273071, -0.01615169897762117751094379514142929110676050186157, -0.01557454873098112341223142607304907869547605514526, -0.01523545476133789100536830574128543958067893981934, -0.01500077597682708194226641751356510212644934654236, -0.01523861766379661086823205096152378246188163757324, -0.01494425442937953422972707784310841816477477550507, -0.01380009944712327213389713165270222816616296768188, -0.01428796380668021989701621521362540079280734062195, -0.01452273552903153748527831368164697778411209583282, -0.01439457805682725806406541124715658952482044696808, -0.01470634900274501305483809687757457140833139419556, -0.01381528100523009283673303571049473248422145843506, -0.01326678541385553286580112342107895528897643089294, -0.01398166203192994540283056181806387030519545078278, -0.01329527579092646197289617759906832361593842506409, -0.01262032646947996820940840478897371212951838970184, -0.01368861077305895922184841850821612752042710781097, -0.01285690679491551316471209531755448551848530769348, -0.01314872506303511358327629210407394566573202610016, -0.01244448471646708576088258269010111689567565917969, -0.01190429642374502515467238339397226809523999691010, -0.01268539669177732968907701405214538681320846080780, -0.01220357704725873355944276710260965046472847461700, -0.01222251210889651468205485684848099481314420700073])

s220RSOS=np.array([ 0.00000285490772640079253387175410583420642751661944, 0.00000513721103180113860007865653201086786339146784, 0.00000871804265546878577304665963731977740280854050, 0.00000952627039707382129111318258551932558475527912, 0.00001241815565847263320650457202320993133071169723, 0.00000973345151162214404353713315121154892040067352, 0.00000472590407111332790968463712921732167160371318, 0.00001111555334809318770555516819875663259153952822, 0.00001091242418301348737622643442213288267339521553, 0.00000664502934653603066842949068093737707840773510, 0.00000846653413274672296279926841933161085762549192, 0.00001232461227346800737472275882877781327806587797, 0.00000639591007575702918844066935388781303117866628, 0.00000519784255386813180872546819033530596243508626, 0.00000692139163465363866116139557327358033944619820, 0.00000557265815860348902603584736459296777866256889, 0.00000389506627254477160230122095851967856106057297, 0.00000329975077105024724668678667849341934470430715, 0.00000468648714377051410013208174176746467765042325, 0.00000414645615707668624969669396440608011289441492, 0.00000731542312980550696891119191733743321037763963, 0.00000535338747917579942743517701364552863196877297, 0.00000306845942090913539377987871714648093757205061, 0.00000377450829640137339217602525931472001730071497, 0.00000842754013401463534680899125639541580312652513, 0.00000508023279644667185406909856726365148915647296, 0.00000528867634179862365298050927431283696478203638, 0.00000210462406860702806252606637815727452789360541, 0.00000873159786345234857401955558264816659175266977, 0.00000457671565350352940639965665381438952863391023, 0.00000460484945804731948565836213704827173387457151, 0.00000315504915142497206265908074596104881948122056, -0.00000209550429517093432551285564491294621802808251, 0.00000786604445608412906909296530288955295873165596, 0.00000712670814265037475215922718740912955581734423, 0.00000685154688290369520009418305428461337669432396, 0.00000541858421710598999008080128847453238449816126, 0.00000401641170988121857084391166936576667012559483, 0.00000607710367194028713643634206920118856487533776, 0.00000613413688905758272199150379910825847673550015, 0.00000649195875012075421245242093370997338297456736, 0.00000477078429567812061895103886710600704645912629, 0.00000934928269247662194782553385374868071266973857, 0.00000387355813511877088319143233596797415430046385, 0.00000345940008550289284248373082586436311203215155, 0.00000163930900855898328115779327002199394769377250, 0.00000311016837797378576182822512707915052487805951, -0.00001978112509433904101646684026150069257710129023, 0.00000147413155376571143253964027430846783772722119, 0.00000315730296253143078073506028191630434776016045, 0.00001170511545991644753600142286886764964037865866, 0.00000408410603070842919348152483260960821098706219, 0.00000287525837522790111058638463925607453575139516, -0.00001114664757952026716161884195566145194788987283, 0.00000366699475314976233229053402540298378653460531, -0.00000023272258611569587873962254142429229020194725, 0.00000510326956088713447974494069603323964656738099, 0.00000398554745168478428453406881004639217280782759, -0.00000017022116324716099302356961311261107638870271, -0.00000194965872613707802876834192240540488683109288, -0.00000285253001052901233289315133245800382155721309, 0.00000144830515994745118337058351065671502055920428, 0.00000039474481401826408733554511776286943813829566, 0.00003230606937383183243500672787718031031545251608, -0.00000041256806925510041413353019661147680352542011, 0.00001602251390294270546894167539520026366517413408, 0.00000673786060959357871588334965018418643012410030, 0.00001344557075932765604102045453593916590762091801, 0.00000496058808953348494286128556041148840449750423, 0.00001037079080858966917660490131281036951804708224, -0.00000857609944865992129966417861774985453848785255, -0.00000208944420780954519010022031599849157146309153, 0.00000223482213840653158012840989732339380680059548, -0.00000151187157688274226562683347219184781806688989, -0.00000791833671464311235463264665446203594001417514, -0.00001351884163638380916244285251393009161802183371, -0.00000371489401363816180873266871442783809698084951, -0.00001314420846481315552009561109514379495522007346, -0.00000343816166078045045039119666230309491083971807, 0.00000046700172676128976123252883184688855067179247, 0.00000963152445469950353111425467300676928061875515, 0.00000247228551758293814112838263086224799280898878, 0.00000192047215989891243220701218252788322615742800, 0.00000290890029509907291037904865371732654466541135, -0.00000343726571165551024797770243712768944988056319, 0.00000535595567281167628454537771309773575012513902, 0.00000108074937443103944157655072616508462601814244, 0.00000786819424807515617372854349609312407665129285, 0.00001653267295578117143141361200520123020396567881, 0.00002036969830785950876612597215675748429930536076, 0.00001421684884129239536884603545274785574292764068, 0.00001427170760514104584691999488832436782104196027, 0.00001066967910304741753762993589083052370369841810, 0.00001013579202909574966250550592805623750791710336, 0.00000987026897289793863775504700885932152232271619, 0.00001029295381256884966644261913959468301982269622, 0.00000811702652050763110108764358807675876050780062, 0.00000680783404941709725257358021277553916661418043, 0.00000527114426275276079286637859189212917954137083, 0.00000495331177232162476738001888332263433767366223, 0.00000498436059086623312790534368055261893459828570, 0.00000352420622709152561754359332668595783388809650, 0.00000325283630406989333642086247022628953118328354, 0.00000256802896339646599739472802859108213624494965, 0.00000225333056022524849510931845009142904245891259, 0.00000268828494367091898770713923050301730199862504, 0.00000218425078522020959048504339106155924810082070, 0.00000208022708095744917995641339036883010749079403, 0.00000164863783904713899207167444871391381866487791, 0.00000189687745864205326983432248200145409100514371, 0.00000156052725322395847535824914970037369243982539, 0.00000115147609321479982646767824261413437625378720, 0.00000123191043131299418487327804183628643386327894, 0.00000189181385114786928541169043482828016067287535, 0.00000178617959227411111096763592781533347420008795, 0.00000180912991111381152477136438627702830217458541, 0.00000166222860764747225463023889285851808494953730, 0.00000164784638250509425002059311904378802182691288, 0.00000161470668870557578564574417040455855953950959, 0.00000221257711182886608180121063016443372362118680, 0.00000179034755136830839913203439195399369054939598, 0.00000241887602961621859959666543116174608485380304, 0.00000192805630017865035888868958935393749243303319, 0.00000169736284388764334934301698104563982383297116, 0.00000287507274547239867265179154298682107082640869, 0.00000301420386205923313138071474581725084362915368, 0.00000331445593462919959384114024225631567333039129, 0.00000003514928514005527735598454364823739481948905, 0.00000030739125498354098651074511709679892845770155, 0.00000268616540944022207476030335293604167645753478, 0.00000362840324083825150448074856046609681925474433, 0.00000054044092113226095857502146238560136737305584, 0.00000182293554915912301801685525132201703968348738, 0.00000290868238313677415418840623007046275461107143, 0.00000142834543791218557662445112071969433031881636, 0.00000263500795729277623267051283706408071338955779, 0.00000423175768515121274816531346529835388992069056, 0.00000281616136825400937722103759941472134187279153, 0.00000217087522495243619914564829620484687211501296, 0.00000266029111167220218460297345708376326456345851, 0.00000437724616648644102885742576680705440139718121, 0.00000139433045625833793396900883027056394780629489, 0.00000236709971050732759847165867506113556828495348, -0.00000139836244256622474367503673048362955455559131, 0.00000141498687200077527556063387847995471702233772, 0.00000256818634253949184271105347920904904412964243, 0.00000259821527181178661531865160816412441135980771, 0.00000357666260355244755987473570524315391594427638, 0.00000143056119644605301995099726902749281975957274, 0.00000198312046679531653889730358208964844379806891, 0.00000166943493270088030859435012515090690499164339, 0.00000353533468362201650777654551860429421594744781, 0.00000273653447258921102383825638137970770458196057, 0.00000027355637480258674425702934696058576946597896, 0.00000339660645351857752214340402385772677007480524, 0.00000382834775691520836455802867526188038027612492, 0.00000142907495920364822751080606522133820135422866, 0.00000195926300663986169295024443448571815906689153, 0.00000275170415094309397049140812618883700224614586, 0.00000083403615229036388711841972995464367102158576, 0.00000160509809800758113240292009049614563309660298, 0.00000165701850229114064563123737833238990901918442, 0.00000213712946462958306039327596725918567699409323, 0.00000235918847360281281865250664619981790792735410, 0.00000223426397246672288874908690603504624050401617, 0.00000258035954639913918287445759869314088064129464, -0.00000005062669451358953607806996058578186126197807, 0.00000143270789563560823950808843785242885360275977, 0.00000109141763961319486460962036727950774661621836, 0.00000255633173993851168828944468713881832400147687, 0.00000239678975239511224016729536157033209065048140, 0.00000110585505448168676139364310223589527026888391, 0.00000059354724678010239564783642393641649448454700, 0.00000119390847852176230274676843601255882276745979, 0.00000240896464343266347702234367322837726987927454, 0.00000305785195336735529637005315262143767540692352, 0.00000141903469353950371162548845654916007674728462, 0.00000027951177504757394910253902493846300814084316, 0.00000206212589868789774333475948997485005520502455, 0.00000083171566162784376541095053905761069756863435, 0.00000166824063358878137101480761128602381404562038, 0.00000164369446877151220904635098296608930468210019, 0.00000164218719377738116152812275494454752333695069, 0.00000104232142580605207694572494903084702855267096, 0.00000144321969392862591066966759106859896633068274, 0.00000094647344328419191506482702203051360356766963, -0.00000199426356661239580483012921729990551966693602, 0.00000130430092920772978239498957747644070082060352, 0.00000123473595644194049768412567436026705536278314, 0.00000110636499679895639576348263799498994330861024, 0.00000123029820355026038740712222840922862587831332, 0.00000141466649275205470078170619935287177781901846, 0.00000096526843639265414478674645626377071039314615, 0.00000117953381741739883484341305797116206122154836, 0.00000059072616129340389495551650114735231511531310, 0.00000283495405163694912442965377630255119356661453, 0.00000147783274174843866543757869153052908473000571, 0.00000222097672027585770618339326698542635085686925, 0.00000392810289283468790305989259969976501452038065, 0.00000080581194527848145917140734381667321883924160, 0.00000521057111455552715605695629497162713050784077, 0.00000322343789408642907265184658627266145458634128, 0.00000087380151251208507898340189720687298802204168, 0.00000404670098281691934536188903770437264029169455, 0.00000183986780589665483924392570119765721869953268, 0.00000187937546864094041716068770458969439118845912, 0.00000131391106233174588532939923435360896064594272, 0.00000271257514173227015785044326234842770873001427, 0.00000285065861138658411787498610234781182271035505, 0.00000246734947109489740401451658702303149084400502, 0.00000388144543992527845299635863574039262857695576, 0.00000273851296113269620456079009307437388542894041, 0.00000255258635017725113059588494535123714967994601, 0.00000272104345545397710679109970488553926770691760, 0.00000285017451486798634594974598266414744784924551, 0.00000395037289579129473392291732602998877155187074, 0.00000294564262057984173066426530906980474355805200, 0.00000312401679119691281724408710163132241177663673, 0.00000322290971972331095925907128163512282981173485, 0.00000294111684993322036892580972899935431996709667, 0.00000762821389938768761008417579327911539621709380, 0.00000068108899128286708829596888745139260379346524, 0.00000346959864302508026878018622396471215552082867, 0.00000376611804854376684627455251774819089405355044, 0.00000366857727412202933988337981430216672151800594, 0.00000748264015661994904909330023068392279128602240, 0.00000396437212350957279166120683644436439863056876, 0.00000420078176138189485130111991417756200917210663, 0.00000770105558475703704825448409065913324411667418, 0.00000725912333344142394271798768290437919858959503, 0.00000441056223144655795600620890040133303955371957, -0.00000528413217590261215662449795216204506687063258, 0.00000480253453128049938400823820616736270494584460, 0.00000760069413388406578261421303599476573253923561, 0.00000486756431063014265966980634314786868799274089, 0.00000296474361898165507560386038032884670201383415, 0.00000498921535006793671180279348131847427794127725, 0.00000531661087010819818107591749889451193666900508, 0.00000626840096994052379413865649926407286329776980, 0.00000581392371298693566117159192696561831326107495, 0.00000880948866104042586477450987869630694149236660, 0.00000589912555926199496780099051918000441219191998, -0.00000380777072312111256760058623782594366957710008, -0.00000403270429384825750010554884505964423624391202, -0.00000316979505856626925358577283320382633746703505, -0.00000352699793870450673842682244585322592911325046, -0.00000323347243871167942320162674851857786961772945, -0.00000379714973769769122821844155313275592789068469, 0.00000867550010259790101130837614018531667170464061])

s221RSOS=np.array([ -0.00000059613040637237958131001503217505366194473027, -0.00000118537948029929973752178221091391208119603107, -0.00000154898336289280502994336174288347862670889299, -0.00000161383619246435119847058077546808618762952392, -0.00000150124596362858007282247308628031490229659539, -0.00000131916825185368187265473778613245059432301787, -0.00000099553194205050357028057017583222432222100906, -0.00000111987975017075833449660838408989960157668975, -0.00000097364048092789809359407990352330841687944485, -0.00000096853490976021887058394939373773269153389265, -0.00000081591528207251507426826927713015003007512860, -0.00000094401955875709476736275943542509025974140968, -0.00000069131594097914135601298368100087188281577255, -0.00000057795207032299981674694369995770593106954038, -0.00000093026365320495929831033209839175057709326211, -0.00000049709003399265964279353903834679506701377250, -0.00000043538483344705475856732516427849422058216078, -0.00000089616576192615639830866668819053799666107807, -0.00000045218501915229431200023775712371065793604430, -0.00000033207346490274076967580104205457480759378086, -0.00000096261718762433473712788242065974131378425227, -0.00000025588988933156905345611036375896851779998542, -0.00000015216009854321116803708177460385808643650307, -0.00000026539984776836228244951292921938179603102981, -0.00000100800222659308564189669602667587255950820690, -0.00000031004265248934885423003592064272737616192899, -0.00000034342112806219064420731987459511902471831490, -0.00000025197600642159458348646387630676013458241869, -0.00000099483899187867563564384876945156932492864144, -0.00000022428799919774449962060975174993338043805124, -0.00000021034719268908343710024417064219370843147772, -0.00000019268236519096363587735072295248350826568640, 0.00000004465434703377187077480195399013795931608684, -0.00000096432923254177304625653788933137278149843041, -0.00000083096507435407830771136560021883354920646525, -0.00000083388831703436872655959373121237199200095347, -0.00000080958734325635111558634292999725445838521409, -0.00000083472674292970711951345939502711068769258418, -0.00000081853538459644725653566611073275183230180119, -0.00000077195426586131179208668216806810136176864034, -0.00000077417684577068669604394670832880898103667278, -0.00000069962472553102459659092734675644997821564175, -0.00000080450227664797573957233432426217056843142927, -0.00000065456034679137863814307914112067265932637383, -0.00000061472775225806838439327004636192341990863497, -0.00000018399154473063130824679459792564406583892378, -0.00000028157652620835963143568528820048779692797325, 0.00000117865860233608086749435180096146069672613521, -0.00000029456053829747839924760007337956047024363215, -0.00000040676857283624136724740753302820284176277710, -0.00000129293035655154396036615929016511117310983536, -0.00000060434151497536893073007392696016637501088553, -0.00000065119164822942299545113385358940938374416874, 0.00000026443940815892040171862118966283894394564413, -0.00000068388827243272610056104782519370566262750799, 0.00000015102507249706554933887817180476753620155250, -0.00000044366202545192667727118156217880340363990399, -0.00000038322204753097919997093163436974183611027911, -0.00000001229512634120393010151904377271273038907395, -0.00000026070068863231105406690871380270824175795497, 0.00000000728292736956238946982142938297959122717629, -0.00000047548291948036024004621167768358525052008190, -0.00000000570503080265764977105614772574966597762369, -0.00000439149271710246637685478091062130090449500130, -0.00000024519415049653400250320354168687142504268195, -0.00000271331083168889987516903504471965646871467470, -0.00000059482581731899425568253162582843529548881634, -0.00000147942239509723197189781755678250618757374468, 0.00000003951335366170988200974967989934083512082452, -0.00000145227863473236104430576058621493729106077808, 0.00000137331244203355380495781574295977023325576738, -0.00000034155185377350856462750749303891595332061115, -0.00000019271215941950765839350725831813360144906255, -0.00000066365885785414245000144633016003758996248507, 0.00000000329260384281674946794659998062799327600558, 0.00000193413428223803181288257060921331742520123953, 0.00000152318333245279816581395533614529114174729330, -0.00000048432880881763853531362913965030436713732342, -0.00000109096277699551896884426309408677724377412233, -0.00000090847974247645588388613661912085461835886235, -0.00000127726901103202373566943700344822332226613071, 0.00000077582591256378981483664714763337499903173011, -0.00000001956600001472029241080460306399790848530529, 0.00000034313740613478496587271512549555119164779171, -0.00000046126399133592989272034125790289404989152899, 0.00000051348693719213818161591772470941918982134666, 0.00000061338030093430045591219607753474818423455872, -0.00000077217014749610096590362031884757776367678161, -0.00000041282980520176198299453279236259639617401263, 0.00000000484819381443824274632043032882966482333131, -0.00000020187212175103455906253330492255981809535115, -0.00000077136015161490273259826998611399240246555564, 0.00000057942240811731806969753178979121166491950135, 0.00000056127736877051706185069333485126996663439058, -0.00000001188507128822535673116762258878786884253032, -0.00000050501580466278070678424290049224332221911027, 0.00000024394976728892713297360971165528287230017668, -0.00000048905191704171146984178987840441443779582187, 0.00000021743985181683948742729494286313185469339260, 0.00000001664431949228826557711970331957657132093686, -0.00000028516470511201715730886449562397899626375875, -0.00000014065990073784407221370318114700426193053318, 0.00000039757608235558270314257680796976579529200535, 0.00000038591443866092392477775275920481856672950016, -0.00000008087514894008325745975118660144320692495512, -0.00000002972208193576230446052957763491964016111524, -0.00000006439113890480696850477949086735685035876031, -0.00000023984740020514932716189028701070373728043705, -0.00000035420937402530833760746532823393550870605395, -0.00000023268870829845430843186822669754754144832987, -0.00000023571322093133511077046404833673642897906575, -0.00000007340555333112421957235155418886041189807656, -0.00000007117767638900438729361190353869814906317970, -0.00000004144719138254935968627431326291588042920466, -0.00000029702964162077210504787276416915897669923652, -0.00000001857161923531080197439606372083326091271260, 0.00000012443167611560639321721579569901550144095381, 0.00000003986693028060864133431238530078100090747739, -0.00000008319239314860768645494494728798162697103180, 0.00000009615254601775097335001338868382125824041395, -0.00000018480927455140991087098275603983754677983598, -0.00000006166389597629037858023045301850140198496319, -0.00000029938158996236110698799725779450930929215247, -0.00000055713062413576651743583705023166174896687153, 0.00000089392974858149272133632685932713712873010081, -0.00000008629457690190936969074758915859701957629113, 0.00000059785262357958622056144275605515936433675961, -0.00000120545420531393703044223397746748105419101194, -0.00000131783410138096772161713648996439474103681277, 0.00000010449177873536663069010130625025034589725692, 0.00000017639122214989313972505820694164357931299492, -0.00000087996732127409984247916503730113646497557056, -0.00000036011961670927548713927630885667241500414093, -0.00000009107075003877711711258767859900054020272364, -0.00000079232409480545820612497256302253489934628305, 0.00000031376980846125049594771429760375891504509127, 0.00000061003348816352872733783556727371610861609952, 0.00000031737337098045422662990241828573356741571843, -0.00000049784332023585255477983587887869099120052852, 0.00000036338158567289059105987186065744865004489839, 0.00000082399566880122331651785209938321230538349482, -0.00000080315056296388062857702057686926089274948026, -0.00000009347929842216259255744612846270036321527641, -0.00000066870985120116693614791348113102209538283205, -0.00000057750214887811814270135880172718501057715912, -0.00000045331842473618691960891412956469181949614722, -0.00000020223342392398862444643896103119162788175345, 0.00000024389751337117951043097327686048902961601925, -0.00000053208002914526968077667040332712211636589927, 0.00000054254266299081007451216279030559164198166400, -0.00000078100572482006196602956869801115402651703334, -0.00000016843606020000260357456442223550441283919099, -0.00000009258698252341454156923633350348423753928273, -0.00000033064392335719971438988038468786978540947530, 0.00000019976746471498181480156276865894904304354895, 0.00000015895581538932519595109398892474050768441884, -0.00000024476881464398223549029870796389651843583124, 0.00000018661142482340406857506908116367538852387042, 0.00000037831613485840422625132851812412848602207305, -0.00000064616695701496320221074876749556281652075995, -0.00000058293702468115002316329138765116368858798523, -0.00000049736324910698553677940040099181295829566807, -0.00000029037962558368807439293296165927493746039545, 0.00000000980703382720604703411400684433252283866977, 0.00000008968579901260942080186964499299850928082378, -0.00000020526722264941234442174058071051145901719792, -0.00000011244253195139930697835366386894140333652103, -0.00000049242728878487579550267839306743056226878252, -0.00000038790777589314257489664012658325820126492545, 0.00000024796394967304998079089708822031479229508477, -0.00000013380072626109907744724385279116996017023666, 0.00000014699354935736439596328248638479330168138404, -0.00000036697654891701067276371661662892620370257646, -0.00000009106107433966807439882468980935081859229285, -0.00000010535365815249558503924635563531175819207419, -0.00000008818240422133534536566486054798286176037436, -0.00000008581507636543305758958764557081666524140928, -0.00000008374429499931379418923736365765186917542451, -0.00000008161723493795879484668555348125806858661235, -0.00000006889944379799468218713258535132459847716291, -0.00000007722559298413677896473559895962335275498845, -0.00000007437300986141941131663554796077386654928887, -0.00000007209189404382160081969499595619388365719260, -0.00000008428804269072184476473878853713950221049345, -0.00000006747987679590812264359171116639979359774770, -0.00000005383552444824400597775770189144795008218125, -0.00000006347307224113542899886187490660072185733043, -0.00000006116683769909119049563533910759960399161628, -0.00000004638725327201294623399578545379362548572999, -0.00000005684116074297321983426452079134205686017367, -0.00000005444256060586634051028188181937939038590457, -0.00000006466992400036983409264217635692428842730806, -0.00000003687348764838005227361083767159688484582603, -0.00000004801711541006795883787698696158752209584009, -0.00000003237943551120709274412058577448381146979273, -0.00000004293847253641011207636591067576814495510007, -0.00000001297443343961409817712709008656266074233088, -0.00000001755737651227101153032555871241759959389128, -0.00000003772384334028571963274043899252974121338866, -0.00000003588551205132985032556625472691114175916027, -0.00000003411269509970715445846853688428856887782104, -0.00000003461684330674632251149025648218060524641260, -0.00000001687797948596822002180398820340295751307735, -0.00000002854326184375759330982489910075866612615414, -0.00000002751104468768964666168701043401367822838210, -0.00000001231075490420634723263995738981937955180967, -0.00000001096016446507914573721619532192111945434476, -0.00000002378777087422146455081844063517843013144670, -0.00000002264167884093054316679836967304145778356883, -0.00000000745272163353316871551292814145756038257673, -0.00000002061796465129602580044889737539287599688009, -0.00000000558565835648138921430810166631961144467766, -0.00000001896398233867965656049473887993783716154894, -0.00000001827955103488777638012171579667136667168847, -0.00000001791378300124565900935469722754511678886047, -0.00000001720254801050579275737964426041398668942861, -0.00000000265018144668803799003031437548499882339570, -0.00000001652226352844480592835615289162842778125651, -0.00000001586718440717542615648864997267286636173367, -0.00000000211830335349299704059449343698622036935575, -0.00000000215035946655744047414392056355534471601132, -0.00000001637999143286359357995051323590718350686757, -0.00000001609659971807445713896547289777777534069969, -0.00000000288067366038295516420019907024088756664071, -0.00000002605799043058993419276545119769167291323697, -0.00000001789200405157971757730984562351911337785282, 0.00000000454200800858670416581905433166081731410912, -0.00000001857213477965072075927878718012986603014269, -0.00000001941866162034987858455677481577666965151252, -0.00000002036930153439392546266250032162975491800694, -0.00000002212773261595058874670237868912542333887927, -0.00000002258186060038689078229893710848819043945923, -0.00000002454851809794174358782756770799154955042809, -0.00000002591313200600058080246830105163730051387461, -0.00000001370923132657002543833850476346150615292174, -0.00000002824034124065486467192038198305292784340281, -0.00000001703311476592355806799492575365900792760954, -0.00000001884720349987982750441159181080397200247489, -0.00000003425513820437977483215292247471783770862430, -0.00000003551129771507153855619677747246232257793963, -0.00000003828701212270846647957507104254037955115564, -0.00000004012059362068511554735554688021215152815557, -0.00000005014991699332747719800986514922247483383444, -0.00000005244500278957058093734296838096808901497070, -0.00000004678785236747799900624224700602937776494628, -0.00000003689117237242705060532078930636556979294483, -0.00000005195344338210198319117429392385854036717774, -0.00000006109434079621122868681724546457978419766732, -0.00000006407703578497830095384924561224826433658563])

s0pRSOS=np.array([ -9.32396593150270724947858980158343911170959472656250, -7.97589241071225085732976367580704391002655029296875, -7.19910903397624046817782073048874735832214355468750, -6.65527553664853055437333750887773931026458740234375, -6.23859315502705413791773025877773761749267578125000, -5.90203421488210455692069444921799004077911376953125, -5.68995182113328024087195444735698401927947998046875, -5.62056358461276772686687763780355453491210937500000, -5.38637690058631157796753541333600878715515136718750, -5.37926739875523374223575956420972943305969238281250, -5.16854495931084745308226047200150787830352783203125, -5.08682841376761540885809154133312404155731201171875, -4.98185386617335979053677874617278575897216796875000, -4.81453681305430158943181595532223582267761230468750, -4.79173689325042406750299051054753363132476806640625, -4.66316170507498028996451466809958219528198242187500, -4.52512721763977143751844778307713568210601806640625, -4.50156310384810787184051150688901543617248535156250, -4.39841519865415442325229378184303641319274902343750, -4.28142886232152619641055935062468051910400390625000, -4.21679696256704961143668697332032024860382080078125, -4.17288341979916843627052003284916281700134277343750, -4.07173000085213399046324411756359040737152099609375, -3.97710140814167978362547728465870022773742675781250, -3.93795541986597230632582977705169469118118286132812, -3.88827259683352721708615717943757772445678710937500, -3.80463133217536020325155732280109077692031860351562, -3.72565603547600776579429293633438646793365478515625, -3.66557960349494305063444699044339358806610107421875, -3.65089880531729482626701610570307821035385131835938, -3.57997222906478773651883784623350948095321655273438, -3.51253901351740527303491035127080976963043212890625, -3.49173652840028614363632186723407357931137084960938, -3.40023063240669465301380114397034049034118652343750, -3.14248439568574822189361839264165610074996948242188, -2.89292489796364105103521069395355880260467529296875, -2.65213638014429875511268619447946548461914062500000, -2.42069399861756107128485382418148219585418701171875, -2.19915332145215502990254208270926028490066528320312, -1.98803865763346698791735889244591817259788513183594, -1.78783053155158722091755407745949923992156982421875, -1.59895261858433768153986420657020062208175659179688, -1.52735661851638582220402895472943782806396484375000, -1.42175859036147178571241056488361209630966186523438, -1.25651939100230380930156570684630423784255981445312, -1.10341159028409752096422380418516695499420166015625, -0.96250740680588986464272238663397729396820068359375, -0.93889871827191806463730472387396730482578277587891, -0.83376714981737942711248479099594987928867340087891, -0.71703466270379700997494865077896974980831146240234, -0.64849818977361028959904842849937267601490020751953, -0.61203630402819442224426893517374992370605468750000, -0.51838385705901568467623974356683902442455291748047, -0.47753325725932349588020997543935663998126983642578, -0.43558151020372437578487279097316786646842956542969, -0.36665995846410465164311176522460300475358963012695, -0.36303684092539578731617666562669910490512847900391, -0.30007540373857266580159830482443794608116149902344, -0.29010663003102593604509706892713438719511032104492, -0.24595831111595820028803416334994835779070854187012, -0.23484196197569778830072095843206625431776046752930, -0.19990190356360654222456219031300861388444900512695, -0.19358207990011658261586546814214671030640602111816, -0.16195266420502840709616521053249016404151916503906, -0.16109847126670917560886664432473480701446533203125, -0.13718012821631053732573946035699918866157531738281, -0.12873688638223385050096680970455054193735122680664, -0.11742909970345831449645146449256571941077709197998, -0.10202203655161476425483613184042042121291160583496, -0.10144229286052378058435863295017043128609657287598, -0.08833337051984502252821584988851100206375122070312, -0.08019205571714931035653961544085177592933177947998, -0.07746218725105766256255890311877010390162467956543, -0.06835671249811921257322211431528558023273944854736, -0.06253258550532032888913391843743738718330860137939, -0.06066255471069977728282296425277309026569128036499, -0.05410940605194471120231725080884643830358982086182, -0.04848818791547838263911174294662487227469682693481, -0.04838756290418901734318168905701895710080862045288, -0.04363514961696623312148446416358638089150190353394, -0.03942059405091950796684585611728834919631481170654, -0.03716632498326573330604816192135331220924854278564, -0.03574074810227056975264758875709958374500274658203, -0.03251181116353245303951524647345650009810924530029, -0.02966553808929984700770710048800538061186671257019, -0.02834714105650830776039761360607371898368000984192, -0.02714591988122800128580003331535408506169915199280, -0.02490666074399594184796136175918945809826254844666, -0.02290924031625347218055210873899341095238924026489, -0.02147751204736640662229518738968181423842906951904, -0.02112141096328184336483602123735181521624326705933, -0.01951602204168273110851394847031770041212439537048, -0.01807009236967209789281874066091404529288411140442, -0.01676407286655976977551851803127647144719958305359, -0.01617176875171528679930865735059342114254832267761, -0.01558125615808987965427157007525238441303372383118, -0.01450730067764534857166491832458632416091859340668, -0.01352984464155646167349278385927391354925930500031, -0.01263819107161065664890475801485081319697201251984, -0.01210660471662332315911925206819432787597179412842, -0.01182304935580736141020885554553387919440865516663, -0.01107632208350054284218266786865569883957505226135, -0.01039092834959394126559395488129666773602366447449, -0.00976065659923158399080556080207315972074866294861, -0.00918004152739763067125888795771970762871205806732, -0.00901520693366617692499076497369969729334115982056, -0.00864426066481171866129340486395449261181056499481, -0.00814904715168175523831717299572119372896850109100, -0.00769061588292175354192314884471670666243880987167, -0.00726560074612239790298184871630837733391672372818, -0.00687100109977115385689883098052632703911513090134, -0.00668060316984313198179767923079452884849160909653, -0.00650413597883661102200258952166223025415092706680, -0.00616260478680482910035509647173057601321488618851, -0.00584425345209743998808882281537080416455864906311, -0.00554714520369505113134289686627198534552007913589, -0.00526953526440015248416548487853106053080409765244, -0.00500984887725185960155593889453484734985977411270, -0.00492876165429308697729648969243498868308961391449, -0.00476666217643413343135749826728897460270673036575, -0.00453868549275978933749131627450879022944718599319, -0.00432474874874940948266122120458021527156233787537, -0.00412378865206864189674185183775989571586251258850, -0.00393483744072034916094970924405060941353440284729, -0.00375701297057611264748611112906928610755130648613, -0.00362186213375643648038071376049629179760813713074, -0.00358950996691529940554876709768450382398441433907, -0.00343159228770061183397266368899636290734633803368, -0.00328258606823282660450158410014864784898236393929, -0.00314187363530750961293502854232428944669663906097, -0.00300888809462235761946202750038992235204204916954, -0.00288310850843373489560406142118154093623161315918, -0.00276405559172261975839357539541651931358501315117, -0.00265203610010790241310885129166763363173231482506, -0.00265128786472802789944691603807314095320180058479, -0.00254439820790438968323154966810761834494769573212, -0.00244301077237896006877360122189202229492366313934, -0.00234677820500980545762037543511269177542999386787, -0.00225537915232589458378043012487523810705170035362, -0.00216851601209683449156262469159628381021320819855, -0.00208591290513676728274328198153853008989244699478, -0.00200731384328501618816154028479559201514348387718, -0.00193575960307926383217880239584474111325107514858, -0.00193248107240086329852712943022652325453236699104, -0.00186119357172448234537254219134183585993014276028, -0.00179324569314504651991459827087282974389381706715, -0.00172844592582582453656192544855230153189040720463, -0.00166661577330325214214845619409288701717741787434, -0.00160758873163589343507906548325081530492752790451, -0.00155120935845789293359986427134344921796582639217, -0.00149733242391401899507030748281977139413356781006, -0.00144582213544045836382812009190956814563833177090, -0.00140898754164464601844330982061137547134421765804, -0.00139655142922470352183361708142683710320852696896, -0.00134940132194453208704099100856410586857236921787, -0.00130426031706314593180962013718726666411384940147, -0.00126102386055663095131007533922229413292370736599, -0.00121959384148018841649563359652574945357628166676, -0.00117987813325046847490185086826386395841836929321, -0.00114179017193899684338986855181019564042799174786, -0.00110524856824363170056113592210067508858628571033, -0.00107017675013583901839908651965060926158912479877, -0.00103650263347670849867210307593268225900828838348, -0.00102304133373845541551960813819732720730826258659, -0.00100415831815813504090950658564906916581094264984, -0.00097307980756096640675978370893517421791329979897, -0.00094320674933261162108111275159672004519961774349, -0.00091448219567537660824874112819315996603108942509, -0.00088685238150599838159032772821888102043885737658, -0.00086026651899882302342026374475381089723668992519, -0.00083467660716165538708349869168046097911428660154, -0.00081003725521625448511425782172068466024938970804, -0.00078630551866592981319348254487522353883832693100, -0.00077062821898424608245414813012530430569313466549, -0.00074121287171677731168972780295689517515711486340, -0.00071345114321517933645561138078505791781935840845, -0.00068722130079524354311082401380872397567145526409, -0.00066241261671524530492416449334314165753312408924, -0.00063892419497593017346098731579218110709916800261, -0.00061666394155247025547772476983254819060675799847, -0.00059554765835359850696673067460551465046592056751, -0.00057549824419832640732402895267227904696483165026, -0.00055644498859818260563803171692143223481252789497, -0.00053832294622231787947774783731347270077094435692, -0.00052107238167626700880985524122479546349495649338, -0.00050463827570118970425316895500600367086008191109, -0.00048896988514653084642591629460639524040743708611, -0.00047402035012406962093123308221720435540191829205, -0.00045974634264702178478717575771383963001426309347, -0.00044610775182029558392007850819993564073229208589, -0.00043306740129867357788281956310072473570471629500, -0.00042059079528638338915658145822362712351605296135, -0.00040864588982892518544132176572247772128321230412, -0.00039720288655842328224415682669246052682865411043, -0.00038623404640733695987117601866600580251542851329, -0.00037571352111067843858316361860261167748831212521, -0.00036561720058104872502560689362383072875672951341, -0.00035592257446988219849598467092732789751607924700, -0.00034660860642731069689026490721062145894393324852, -0.00033765561974631911560523755966300996078643947840, -0.00032904519322799011824334791675994438264751806855, -0.00032076006623668281737826735167118386016227304935, -0.00031278405202959518342439859672765578579856082797, -0.00030510195854653436066394878167784554534591734409, -0.00029769951593476594916415356451011575700249522924, -0.00029056331016217695067949122744721535127609968185, -0.00028368072214103947931845839391939989582169800997, -0.00027703987184562691749312168809638023958541452885, -0.00027062956696082625558663625753297310438938438892, -0.00026443925564660836820957134918330666550900787115, -0.00025845898304553460754842686419863184710266068578, -0.00025267935119804976534449436620377582585206255317, -0.00024709148206372705388819688288037923484807834029, -0.00024168698337637684590319120392365448424243368208, -0.00023645791708746922792604150398432238944224081933, -0.00023139677017599516884588384257881443772930651903, -0.00022649642762407012734626743366561640868894755840, -0.00022175014737653553202091638585358168711536563933, -0.00021715153711979122527937768882821956140105612576, -0.00021269453273033557365312429254800008493475615978, -0.00020837337825717493666917434769203509858925826848, -0.00020418260731457354029833028974394437682349234819, -0.00020011702577269532008288899227466117736184969544, -0.00019617169564368233626236448507995646650670096278, -0.00019234192006971798463189904371262173299328424037, -0.00018862322932777309328344905736685177544131875038, -0.00018501136777308220559591644960306666689575649798, -0.00018150228165006413610406410530373477740795351565, -0.00017809210770543292597783979758219174982514232397, -0.00017477716254371604637576909091478682967135682702, -0.00017155393267036521702181839366119220358086749911, -0.00016841906517215524444718022234468435271992348135, -0.00016536935898867131770895166908985629561357200146, -0.00016240175673241832431797915248239405627828091383, -0.00015951333701848954761855214901089539125678129494, -0.00015670130726783140719289566522576251372811384499, -0.00015396299695097546912821162568008048765477724373, -0.00015129585124168924573431760371988730184966698289, -0.00014869742505236433448290167547156670480035245419, -0.00014616537742512061034787229640841133004869334400, -0.00014369746625458249943835253858992473396938294172, -0.00014129154332009850598798894605323539508390240371, -0.00013894554960683784300586041116076785328914411366, -0.00013665751089671996569389900155755412924918346107, -0.00013442553361153812248665606610131817433284595609, -0.00013224780089192192367684997034160687690018676221, -0.00013012256889696836425346360144317259255331009626, -0.00012404546210106521283815517175952436446095816791, -0.00012211413666219923367800559432794216263573616743])

s10pRSOS=np.array([ 4187.52868126088924327632412314414978027343750000000000, 2134.12674235566100833239033818244934082031250000000000, 1440.15485289402636226441245526075363159179687500000000, 1089.24152971490798336162697523832321166992187500000000, 876.64198822676769395911833271384239196777343750000000, 733.69100330688388567068614065647125244140625000000000, 654.87621636824064808024559170007705688476562500000000, 630.79826107785743261047173291444778442382812500000000, 555.25511382222646261652698740363121032714843750000000, 553.09301140556101472611771896481513977050781250000000, 492.27409359083083018049364909529685974121093750000000, 470.30896163282778843495179899036884307861328125000000, 443.33823937747138188569806516170501708984375000000000, 403.08781273527398525402531959116458892822265625000000, 397.85142676884396450986969284713268280029296875000000, 369.38228412343454465371905826032161712646484375000000, 340.73390337006128447683295235037803649902343750000000, 336.03253032798346566778491251170635223388671875000000, 316.07597258976983312095399014651775360107421875000000, 294.62339633678328709720517508685588836669921875000000, 283.28632709170346970495302230119705200195312500000000, 275.78528339897087562349042855203151702880859375000000, 259.10825418361912397813284769654273986816406250000000, 244.23852262235271837198524735867977142333984375000000, 238.28658533813444364568567834794521331787109375000000, 230.89590159479720909985189791768789291381835937500000, 218.85555587389757192795514129102230072021484375000000, 207.93493697814994902728358283638954162597656250000000, 199.90931762734669518977170810103416442871093750000000, 197.98425770511934729256608989089727401733398437500000, 188.87943605674871605515363626182079315185546875000000, 180.51679058275715306081110611557960510253906250000000, 177.99403493951305677001073490828275680541992187500000, 167.20103031051141329044185113161802291870117187500000, 139.35188227666813531868683639913797378540039062500000, 115.67296418380958300531347049400210380554199218750000, 95.57710778035017540332773933187127113342285156250000, 78.56267587331439017361844889819622039794921875000000, 64.19991064887382492543110856786370277404785156250000, 52.11945627819574156092130579054355621337890625000000, 42.00274829477995552906577358953654766082763671875000, 33.57400128557885210511813056655228137969970703125000, 30.64826480734378222336999897379428148269653320312500, 26.59356734833366431303147692233324050903320312500000, 20.85246732165905925171500712167471647262573242187500, 16.16792264925497590866143582388758659362792968750000, 12.37973078464355047856315650278702378273010253906250, 11.79323168861614412605831603286787867546081542968750, 9.34734686819727045303807244636118412017822265625000, 6.94754168355780077348526901914738118648529052734375, 5.69312391747888391080323344795033335685729980468750, 5.07251874812164338379716355120763182640075683593750, 3.62838345182087174123353179311379790306091308593750, 3.06677425802350978045751617173664271831512451171875, 2.53386787073901809108633642608765512704849243164062, 1.75664924113187614906905764655675739049911499023438, 1.71922842930736163857829978951485827565193176269531, 1.12524733886625161183303589496063068509101867675781, 1.04113245679740651361555592302465811371803283691406, 0.70228585968090428970356242643902078270912170410156, 0.62580568554792415092435931001091375946998596191406, 0.40935384283356596180070141599571797996759414672852, 0.37416778117603094466758761882374528795480728149414, 0.21698159632066749136214411919354461133480072021484, 0.21317736953658680820744564243796048685908317565918, 0.11667581681672901938728870163686224259436130523682, 0.08726131750147768373349066450828104279935359954834, 0.05180529900778705482133901227825845126062631607056, 0.01095622053104887937136080466871135286055505275726, 0.00959395581849002698771045061221229843795299530029, -0.01782625832269409127395221048573148436844348907471, -0.03145276709770495476847784743767988402396440505981, -0.03542311720442163636146659655423718504607677459717, -0.04642569005884442795428768135934660676866769790649, -0.05161264776681068894292891968689218629151582717896, -0.05296699251774116684599036375402647536247968673706, -0.05646340847617346142550687204675341490656137466431, -0.05788963080617672701810860758087073918431997299194, -0.05790309189419923924235789058911905158311128616333, -0.05791939587641237868753663065035652834922075271606, -0.05700684700957371620066993500586249865591526031494, -0.05615234483290874184513441491617413703352212905884, -0.05547615256282856927017022030668158549815416336060, -0.05355623737331071526623915701748046558350324630737, -0.05140130484013691325451134161994559690356254577637, -0.05025600993260836285569936876527208369225263595581, -0.04912782376774191966939397957503388170152902603149, -0.04680492298905612053028235663987288717180490493774, -0.04449314455497379444670613679591042455285787582397, -0.04269333969248756410763689927989616990089416503906, -0.04222628168551918054207661157306574750691652297974, -0.04002721723438984469112256192602217197418212890625, -0.03791554264636527032950041871117718983441591262817, -0.03589521402639524183530994605462183244526386260986, -0.03494291552595573530082262436735618393868207931519, -0.03397146992385176311746164401483838446438312530518, -0.03215018729485902282405618279881309717893600463867, -0.03042561933606268559371343940256338100880384445190, -0.02879990956419305539459863041429343866184353828430, -0.02780476253512262352352024663559859618544578552246, -0.02726592400198027746349715982887573773041367530823, -0.02582248663652766257348147860284370835870504379272, -0.02446495920654573677510690288272598991170525550842, -0.02318753909801861759487628944498283090069890022278, -0.02198592286484049238004523374456766759976744651794, -0.02164078589109224778908036057600838830694556236267, -0.02085694155065042493246707522303040605038404464722, -0.01979537288922446347516626019569230265915393829346, -0.01879733680506828069622926591364375781267881393433, -0.01785913072316708261055850925913546234369277954102, -0.01697643499946660874955206566028209635987877845764, -0.01654675722830716358413560840290301712229847908020, -0.01614605973501472696574055021301319357007741928101, -0.01536426800552568271152065193518865271471440792084, -0.01462764745572877819745905014769959961995482444763, -0.01393434472808296152590568084406186244450509548187, -0.01328069529291200923104554476594785228371620178223, -0.01266399694587847998827889739459351403638720512390, -0.01247025039419157391162862325018068077042698860168, -0.01208230943427772603737668788426162791438400745392, -0.01153276823385917561337610237615081132389605045319, -0.01101425347894071510301827743205649312585592269897, -0.01052378726728940040724413762518452131189405918121, -0.01006004625433769110454118589359495672397315502167, -0.00962340490185970356962208427376026520505547523499, -0.00928747939072470558852234745472742361016571521759, -0.00920808447275332613013443250338241341523826122284, -0.00881295107322686496753583185181923909112811088562, -0.00844049477554164456760688040048989932984113693237, -0.00808921745255261614993003149720607325434684753418, -0.00775451394215316992114539473845979955513030290604, -0.00743556076611345470595004769620572915300726890564, -0.00713452238816860654507800987289556360337883234024, -0.00685017845837088395349878666706899821292608976364, -0.00684746408195947321717600431156824924983084201813, -0.00657640282062309147054213198657635075505822896957, -0.00631778886659097645844829216343896405305713415146, -0.00607104526528785912870000984753460215870290994644, -0.00583562561216124757457190952436576480977237224579, -0.00561326465547273487088908439091028412804007530212, -0.00540103140831608638516847520349983824416995048523, -0.00519640571115932616702570712163833377417176961899, -0.00501247731455730771016332525391590024810284376144, -0.00500318308786156743656059475711117556784301996231, -0.00481879862487885265998066586234926944598555564880, -0.00464286605187497723734590948652112274430692195892, -0.00447501806346220065008223443214774306397885084152, -0.00431490525890920999935174151573846756946295499802, -0.00416057200507270134176573961326539574656635522842, -0.00401501015130184372992072638908211956731975078583, -0.00387322615352108604730441143715324869845062494278, -0.00373960783009754348105158072712583816610276699066, -0.00364411768752989726621871469092184270266443490982, -0.00361092084952336321579391409386516897939145565033, -0.00348839166298335612292902396802674047648906707764, -0.00337046588213147854662388169799669412896037101746, -0.00325703338447759851992380220053746597841382026672, -0.00314918424266153471405282893158528167987242341042, -0.00304552118713568220273457676228190393885597586632, -0.00294482076806703825869182544749946828233078122139, -0.00284925221767196295424851015809508680831640958786, -0.00275755207756649004316451545548716239864006638527, -0.00266961614334437465426153046621493558632209897041, -0.00263543260671832580560591807739001524168998003006, -0.00258534118668360445372766953653353994013741612434, -0.00250368540252414581090412148967061511939391493797, -0.00242555037242863291355177146613186778267845511436, -0.00234995449101715056863803887665653746807947754860, -0.00227773267674713378663775564803017914528027176857, -0.00220878232386458343491919542600498971296474337578, -0.00214141131625724887022066411645937478169798851013, -0.00207721497920216983945618238749375450424849987030, -0.00201459932945743675630767555162492499221116304398, -0.00197412845831955886116704235178076487500220537186, -0.00189721482117187869101404551486211857991293072701, -0.00182465225125724673713167867106221819994971156120, -0.00175612219169362813661616762317407847149297595024, -0.00169133447229934705084708479461141905630938708782, -0.00163002434350603708258786728180211866856552660465, -0.00157195019656468349365796566274866563617251813412, -0.00151688991502228862247314555844468486611731350422, -0.00146464086589996752250930622807345571345649659634, -0.00141501673346471935899248961732155294157564640045, -0.00136784625468951278812190786027258582180365920067, -0.00132297179144910269539547886807895338279195129871, -0.00128024805773638912682887980309942577150650322437, -0.00123952616505092899634732361846545245498418807983, -0.00120071247601344116735788691840980391134507954121, -0.00116367696850895184675078741776133028906770050526, -0.00112831352719026207706565223531924857525154948235, -0.00109452377059232651770881439290405978681519627571, -0.00106221638881510548751974098991013306658715009689, -0.00103130654619430902826926477189317665761336684227, -0.00100171534178683345472915533491686801426112651825, -0.00097337804868319094571404992422003488172776997089, -0.00094620829793140635681492067732278883340768516064, -0.00092015145186633137339149435263152554398402571678, -0.00089514790418217065042644220440593016974162310362, -0.00087114195717778958403393341214382417092565447092, -0.00084808152030086932440799962762412178562954068184, -0.00082591783534232950190340227791807592438999563456, -0.00080462738685220015506099899837977318384218961000, -0.00078412305499632646305779859474682780273724347353, -0.00076438677820897483680684381113223935244604945183, -0.00074538082621942699027006717926724377321079373360, -0.00072706974356669324451724056856960487493779510260, -0.00070942018810555391387234758227009479014668613672, -0.00069240078265804354262780151429979014210402965546, -0.00067598197860629666983145469316696107853204011917, -0.00066013593034422327152782594694713225180748850107, -0.00064481436194797209227047574131574947386980056763, -0.00063003678409063177453391935145532443129923194647, -0.00061575753208794215421556517142676057119388133287, -0.00060195450148613335785569011804341243987437337637, -0.00058860679508760521943394605770549787848722189665, -0.00057569464516697048742099873663846665294840931892, -0.00056319934143852156630677407989082894346211105585, -0.00055110316429612027280121600014695104619022458792, -0.00053938932289046526927928093542163878737483173609, -0.00052804189764950445942076617811267169599886983633, -0.00051704578688300509205916233312905205821152776480, -0.00050638665714398576559590603451965762360487133265, -0.00049604903951021880707805689070255539263598620892, -0.00048602356509913369761802237611902910430217161775, -0.00047629624074324561876225825329811414121650159359, -0.00046685537463571742883630677489747995423385873437, -0.00045768984182727076278143774068496441032039001584, -0.00044878905171144496981036620120164570835186168551, -0.00044014291765341221696408724461946349038043990731, -0.00043174182860233542569083908801985671743750572205, -0.00042357662254187996957177642087799540604464709759, -0.00041563856164418235472277074471492142038187012076, -0.00040791930900459396182669569164147560513811185956, -0.00040041090684324987620731906012849776743678376079, -0.00039310575606998416535800555671187339612515643239, -0.00038599659711561964004628011437603163358289748430, -0.00037907649194157195171248075915571007499238476157, -0.00037233880714625862840688741428607499983627349138, -0.00036577719809244627329619659050763402774464339018, -0.00035938559398637602440920724156114829384023323655, -0.00035315818384406460128319138469521476508816704154, -0.00034708940328533776547084710450974398554535582662, -0.00034117392210063066841987944322056591772707179189, -0.00033540663253935748804729355398990264802705496550, -0.00032978263827295058695232565781907396740280091763, -0.00032429724398822754602780826793662072304869070649, -0.00031894594557096479260638322017484824755229055882, -0.00030365426140539325235503942401749100099550560117, -0.00029879781568269869100953894935912558139534667134])

s11pRSOS=np.array([ -0.00000000381936645759257288744316740421863576315786, -0.00000039627018119844902871524365377264853549377221, 0.00000010926472999349018715895914778332698169549531, -0.00000008715552343541004029115631425439492119267015, 0.00000005315753342859107974710986162236725505181312, -0.00000001939384154426061701745220735952635049414994, 0.00000000001309025496772033030495780389116806919324, 0.00000008223278893347834173771504495675799262244254, 0.00000000014110119853354079064075107868760517587647, 0.00000015243069946182845234600058796636812274982731, -0.00000011073687420390098757458558799415815343536451, 0.00000000017588538411308794313184736268096007225092, -0.00000042845397753098629568647786290680468113123425, -0.00000039200638635616432497944718743587699805175362, 0.00000000000221230816775638063591552212836321105035, -0.00000036325333609447710689268219025338524375001725, -0.00000027176259514583121036768024493535111929531922, -0.00000000006581157813978188788425143619594025537478, -0.00000028764713531988241092545062482788154056834173, -0.00000027321569376964013010428622071912307944785425, 0.00000000006412480790814190693715895525520999907731, -0.00000005208164941186300100407587294372435682277001, -0.00000014360991468711781781892147021734151834948534, -0.00000000437224613593993972417175072875915320391726, -0.00000000116816526541444045128620205545007595948626, -0.00000006452473539275003534143202929551641489069880, -0.00000008401888354011883581915826795308288588159940, -0.00000009625024199066452827574868296098276054806320, 0.00000000004697253483157428200531499540602365164177, -0.00000010152203465889888784243856112779469391682596, -0.00000010063706778821211533780775231397552893497505, -0.00000009465879607890433704712101819697678273257679, 0.00000808170649612381494688705813045359604984696489, -0.00000000003013007669551195639928978941813025437674, 0.00000000008183015802664862268609137330003817228929, -0.00000000015138934948380205499396807183128035173558, -0.00000000027263026286821035007887779519873683309328, -0.00000000019898954643558523155268963858606761502257, 0.00000000003914683892695886569154965489403762406856, -0.00000000030115848157503561102599856996665968200677, -0.00000000013088074788509366259341822546439365604343, -0.00000000026413903857287986188197049498783876980701, -0.00000321552275165987255740656855507175748698500684, -0.00000000020008996320575033545367645871504045859690, 0.00000000040368083523921064828562830894946329013395, 0.00000000374020128178564211220730753798893730710518, 0.00000000496180790324313282234490162241231925310814, 0.00000413895874453363578191920565951811283866845770, -0.00000000084659629030518990907614236036829793996539, -0.00000000276191011877947489107430074624458665732973, -0.00000118747180225592957924292836918711557814276603, -0.00000000119418398310317287881330527548598072207220, 0.00000000025181098573193968376783360939015314616807, 0.00000131434230210873424283569976811492097112932242, 0.00000000053360832845087908861006308877715856309187, 0.00000058988518025093021070713594777856769724166952, 0.00000000041518472296526950416073799400389337382888, 0.00000000219280890307264309789392155484143154264842, 0.00000023617790111703586301898595209425302243744227, -0.00000000035482875643523745171182523040819076914909, 0.00000028204384755008387718894224960308747540693730, -0.00000000010263537874432228086256250111860392933150, 0.00000006471677031093549411085955481298670477485757, -0.00000247300091099078544457003786538606959766184445, 0.00000000015783213763430548607855916542537120725309, -0.00000095209913656091008629298293869380742648900195, 0.00000000019186021698289259915860633055130534188604, -0.00000069071279469815064726951562429357878158953099, 0.00000000010358884856701163853337687234404743130689, -0.00000051329079445926410362919471014331307401334925, 0.00000041539500361680881575243435427369220747095824, 0.00000000002038546450314182505906253117928091317737, 0.00000012380376668674891544839075738920763924966195, -0.00000008258883988116731379355015593007882657161645, -0.00000000001964753838501004174612914276198304608032, 0.00000055625608632003956294015314248957437825993111, 0.00000027168750912835782067655614711865208477092892, -0.00000017901392991376741536545171701311218726004881, -0.00000000003609032090453624167742573332339232807658, 0.00000009569110688331762227801837719307065377449817, 0.00000001860470393084768270411994588783149984223542, -0.00000000004097223700119068185447722972217622985913, -0.00000015301663209134245953380504181445820321982865, -0.00000006619099951493693476585217661672944089445991, -0.00000018010595398007111811511436836458210919431622, -0.00000000003414881394403634608442603337633512988053, 0.00000007388216773027645315137149463827204165511375, -0.00000012147769891925710469754776370948645691782986, -0.00000007242506403119725137284315137978230048076966, -0.00000000002091550264470190878574661687423866555588, -0.00000002967237001539517265108669350198028480392054, -0.00000009720787550741921883127075968561436880577276, 0.00000007883518125494638112899837851382800479882462, 0.00000007087012878821659381863034719503668945606023, -0.00000000000946105442665475794250943446169225745090, -0.00000005804919534765249560040602889651739637599803, 0.00000002680932219879341035276842117405365906179782, -0.00000005302273596903147582679819566076062642423494, 0.00000002042849838107393494220183815992392117877330, -0.00000000000302463110855175065774979635806805851111, -0.00000002880936972322533948893097095842602550774814, -0.00000001321925979331230352605276284197119429641987, 0.00000003749250999505638445138993230729140826440471, 0.00000003560633375075712935241685442797066052378341, -0.00000000369576934152311940962463438365825235676354, -0.00000000000049362412858749900687787584264293486256, -0.00000000216954477727218305365443080500592598625076, -0.00000001439827045971821941057168991670578428454519, -0.00000002280830133126959428129476809086334521126105, -0.00000001178327298107142722237325834682211689319331, -0.00000001123477091790988874786542852778764567389658, 0.00000000000010894172640308698862683918370818754182, 0.00000000025372986167920736128954872437438541887822, 0.00000000317568270954890637264260699066178994520726, -0.00000001434949997179043015780950255221720679443820, 0.00000000405935313110985607561502307551529189488804, 0.00000001294865164217998633678709149682009571513674, 0.00000000750354700587009557152411615187428961526450, 0.00000000000010126806931186768432107852241516671846, 0.00000001066594128108525847684127756120897601022079, -0.00000000614048789195332339467179699451018781708456, 0.00000000194122019342432079746379075839077255061227, -0.00000001164090941664133939091624352817413989846784, -0.00000002443914980926869055661105549059203267958651, 0.00000005089229775967448423654710776102561009537339, 0.00000000000003245840410400964260798972856519243052, 0.00000003472855040472624708332188597954826025926423, -0.00000005456437112824219167833572781932394146764409, -0.00000005863309683588491882585291446391972947083104, 0.00000000902848680628962280886203029244690965171571, 0.00000001216431404022817193267985724260127344820148, -0.00000003539248879979699053659073035987825406323282, -0.00000001173698703236480496307485191058439522038270, 0.00000000000000551319989614470240251628350986994660, -0.00000002998049924572719419380649572177965911379260, 0.00000001717977800727437621361086775035459384142200, 0.00000002983870881876679566922498545826492044596989, 0.00000001665422785023153987336883648153612602627049, -0.00000001496667012073826168782574301974880315313499, 0.00000001766500750686277386460428439826642055265893, 0.00000003486344422874484910498198131888203388228931, -0.00000002600035683371357141742751071123579409416493, 0.00000000000000032944731086718345332387678006900845, -0.00000002057925787660439711002405803463854994106441, -0.00000001706448982356271001518060277321597872912662, -0.00000001222905088504120743498430608046934064958577, -0.00000000339615710073139629422121098982836895352477, 0.00000001163147191097399832995045295064642787430387, -0.00000001408434200199007785360013706105544728508505, 0.00000002085405255003541527628876592337370254881534, -0.00000002144185257879407061065035354149865831629995, -0.00000000203950995707416244559375987309944588954380, 0.00000000000000031039763642928506538927444968858130, -0.00000000633660218586274599869541669888532708920792, 0.00000000911670409492091399042106437781984862311901, 0.00000000828930069114433890447882034976587184438301, -0.00000000407725585210379115954303268025936402008114, 0.00000000825616118778190017539235707241113138010746, 0.00000001345712444123212220911892930208866858698968, -0.00000001441299345723944847465566735170150458600347, -0.00000001295440248396331941726028155227601335042209, -0.00000001048175922251959859879039452766613660372741, -0.00000000506730149345926382691290636747609432699591, 0.00000000000000102027815151214461470709717814107532, 0.00000000488876964509086685963913188144452925953942, -0.00000000222586424833512294606539509852181912830105, -0.00000000032847128847109778747502695482065031978847, -0.00000000962901753301383076876151189110036865415054, -0.00000000686708785358041514366818553784244105742118, 0.00000000815206697600457137923765231794434593659560, -0.00000000091554736572867679666767866077841178662489, 0.00000000552151562979655032525274792245401078716327, -0.00000000619658855005140219731560460121252975618233, 0.00000000000000149427887429043924000156324277513524, 0.00000000000000153461936133540030008045487740080290, 0.00000000000000156487472661912148957007621387595636, 0.00000000000000158448468559931065273426082984315982, 0.00000000000000159849179915658910537422801114832986, 0.00000000000000160241379095262670134879336803822893, 0.00000000000000159316909600482319081912280352083054, 0.00000000000000158280383197243734096938244681807412, 0.00000000000000157103785658432376418478115513657150, 0.00000000000000154302362946976745055052570828508547, 0.00000000000000150772570330542612855104291748172356, 0.00000000000000147186749259879442575243045159748804, 0.00000000000000142536387558863030219792865469939983, 0.00000000000000137970068539190332756393181244623284, 0.00000000000000132339208889164491825017716544396993, 0.00000000000000126848420374711443308650975867340455, 0.00000000000000120489190819707140983798037822516846, 0.00000000000000113597690949526247203434579014943304, 0.00000000000000106482077262428944723625053346183562, 0.00000000000000099282420893987927351765032212931695, 0.00000000000000091550494210370357967439751367520168, 0.00000000000000083678496391180015889628377024234021, 0.00000000000000075862527026218771056297861764920641, 0.00000000000000067934500752799302151721682549719024, 0.00000000000000059782360662463385104654175422740936, 0.00000000000000051658234799242026540588413100396798, 0.00000000000000043366023573333331869654154844220307, 0.00000000000000034877712757622732748088340586929943, 0.00000000000000026837629575745044702647155047163875, 0.00000000000000018587439690508180360644527550952634, 0.00000000000000010323242691714039242331356468086310, 0.00000000000000002255145282721791173144470613897608, -0.00000000000000005812952126270456279744833036375621, -0.00000000000000013516864582773467181068369077153198, -0.00000000000000021276805493505599978776052358522460, -0.00000000000000029456959810956070578464646658810716, -0.00000000000000037286936289474584792534719057793504, -0.00000000000000044444571317243749648750150090123092, -0.00000000000000051714263253471133645830587447017133, -0.00000000000000058745834259224800119680139752465293, -0.00000000000000065595312788733836454018350827792773, -0.00000000000000072402769977571054785376575221464462, -0.00000000000000078986113349491805252720841178064543, -0.00000000000000085247293109595162747828987669316892, -0.00000000000000091466451529026702239957147478913450, -0.00000000000000097349439223083549796825684895550165, -0.00000000000000103148384235796721904688987898285027, -0.00000000000000108723215431593445870060962989243417, -0.00000000000000113947868788458228240956389072867691, -0.00000000000000119214543485994828614831801838147756, -0.00000000000000124131040344599467672708035070798570, -0.00000000000000128487252660912976513594633261360637, -0.00000000000000133123607248372089906021310023557348, -0.00000000000000137395776883341943019425304325512697, -0.00000000000000141639932291197237649827553822834095, -0.00000000000000145561924087235129447232368592160193, -0.00000000000000149119730930783780687137131426540064, -0.00000000000000152495445298087841230575814081389525, -0.00000000000000156109280595865629158006697050332434, -0.00000000000000159008753102222215211938348551699865, -0.00000000000000161992268289922476714875234466969148, -0.00000000000000164765676774263549595299034347483800, -0.00000000000000167321974998466833675504573042675603, -0.00000000000000169682173632868188653175267580134614, -0.00000000000000171874286904582251897403384865675326, -0.00000000000000173996364608509899212604509614336025, -0.00000000000000175922342722635637146793420730559068, -0.00000000000000177540164338501251489485769521103786, -0.00000000000000179087950386580548510764278401244168, -0.00000000000000180537686639758811955446158363985180, -0.00000000000000181665259281119652845607973073435757, -0.00000000000000182904888830938845996912550153192950, -0.00000000000000183899393893505593257383968616517666, -0.00000000000000184711806479827710378344045849721701, -0.00000000000000186392660106701101029312950975987944, -0.00000000000000186721827275297143483060821905141732])

s0ppRSOS=np.array([ 1958.74974172535166871966794133186340332031250000000000, 964.17601953815960769134107977151870727539062500000000, 633.98000589653406677825842052698135375976562500000000, 469.51630817785348881443496793508529663085937500000000, 371.20878383688841495313681662082672119140625000000000, 305.91260760431572407469502650201320648193359375000000, 270.27102179197731857129838317632675170898437500000000, 259.44246930128275607785326428711414337158203125000000, 225.67671961725881146776373498141765594482421875000000, 224.71535452432263468836026731878519058227539062500000, 197.80155185864970235343207605183124542236328125000000, 188.14748744496131394043914042413234710693359375000000, 176.34638672467553988099098205566406250000000000000000, 158.85342301684906374248384963721036911010742187500000, 156.58892424718021629814757034182548522949218750000000, 144.32635832762909444682009052485227584838867187500000, 132.07635554309140957229828927665948867797851562500000, 130.07529230779647377858054824173450469970703125000000, 121.61203590262633156271476764231920242309570312500000, 112.57352813783013800730259390547871589660644531250000, 107.82346292486192851356463506817817687988281250000000, 104.69128235754732259010779671370983123779296875000000, 97.75944159551643508621054934337735176086425781250000, 91.61810372078778641480312217026948928833007812500000, 89.17087170042091770483239088207483291625976562500000, 86.14119454600557901358115486800670623779296875000000, 81.22798577240628503659536363556981086730957031250000, 76.79704120241837017601937986910343170166015625000000, 73.55689988542410162608575774356722831726074218750000, 72.78181748501300774023548001423478126525878906250000, 69.12741507391895368073164718225598335266113281250000, 65.78814337819186164324491983279585838317871093750000, 64.78390012385814600293088005855679512023925781250000, 60.50711916651344779438659315928816795349121093750000, 49.61998536764768630291655426844954490661621093750000, 40.55558592152559072019357699900865554809570312500000, 33.02613703055941130060091381892561912536621093750000, 26.78795213658348117746754724066704511642456054687500, 21.63466183917604368502907163929194211959838867187500, 17.39148815029924577402198337949812412261962890625000, 13.91041258435998351217222079867497086524963378906250, 11.06609918070282461144415719900280237197875976562500, 10.09159412992687343546549527673050761222839355468750, 8.75245543198015241159737342968583106994628906250000, 6.87973134595463164941975264810025691986083984375000, 5.37207235142160755003715166822075843811035156250000, 4.16545315768717028248602218809537589550018310546875, 3.97949781691483250867236165504436939954757690429688, 3.20593207822668802009502542205154895782470703125000, 2.44817297697650548826686645043082535266876220703125, 2.05123402362282192257225688081234693527221679687500, 1.85419059132011021517882909392938017845153808593750, 1.39228183748501166405731055419892072677612304687500, 1.21048428246342854031070146447746083140373229980469, 1.03611148195099822544307244243100285530090332031250, 0.77663824269937586919354544079396873712539672851562, 0.76392613664325981215341698771226219832897186279297, 0.55787495365400818769785473705269396305084228515625, 0.52783873982152706982873269225819967687129974365234, 0.40341980957347733927065291936742141842842102050781, 0.37432403146408321781279937567887827754020690917969, 0.28882112117301150799875131269800476729869842529297, 0.27433212191328054663230773257964756339788436889648, 0.20641498577134989589332292325707385316491127014160, 0.20468863371844292498025197346578352153301239013672, 0.15871056933235055952380321286909747868776321411133, 0.14358893317897136743255259716534055769443511962891, 0.12426787643524493665037056189248687587678432464600, 0.09970339904948036235943220617627957835793495178223, 0.09881963311477337530419617905863560736179351806641, 0.07964365015638084910332139543243101797997951507568, 0.06853167688885097863504824999836273491382598876953, 0.06494648984160278359922813251614570617675781250000, 0.05351364172833540655549455777872935868799686431885, 0.04663670802568595230574999277450842782855033874512, 0.04450284849778118889673805824713781476020812988281, 0.03731773845632219144263785892690066248178482055664, 0.03152822400668289781755504463944816961884498596191, 0.03142782144114729392381235584252863191068172454834, 0.02681903246793546427562127121291268849745392799377, 0.02295564937177262468392946459516679169610142707825, 0.02097858212333933089488446910308994119986891746521, 0.01976131473402619256884982235078496159985661506653, 0.01710119534176545927350865383687050780281424522400, 0.01487131126713346282453009905566432280465960502625, 0.01387611514950918938093860077742647263221442699432, 0.01299067030119043994473848613324662437662482261658, 0.01139560322867125274903798981540603563189506530762, 0.01003563212109547311823298798572068335488438606262, 0.00909850172492611408703311326462426222860813140869, 0.00887042144037349794549740522597858216613531112671, 0.00786750382545574680759337127256003441289067268372, 0.00700056671868773232325633415484844590537250041962, 0.00624814949963603712135284951045832713134586811066, 0.00591676733362439272873034568078765005338937044144, 0.00559264417315356518467517332737770630046725273132, 0.00501952267044093649456248940055047569330781698227, 0.00451673483582970981126125664673054416198283433914, 0.00407423605095392788594255151224388100672513246536, 0.00381796329459535305900219626096259162295609712601, 0.00368361409367670700198971189820440486073493957520, 0.00333779252100229470792691621738867979729548096657, 0.00303079347423758664256676631509890285087749361992, 0.00275754693048610877853521472502507094759494066238, 0.00251373648429933536571634355993865028722211718559, 0.00244593247259992149084117940560645365621894598007, 0.00229567403005410822572351925430211849743500351906, 0.00210019743721039445216725027876236708834767341614, 0.00192458661573540064891607581643029334372840821743, 0.00176649436494023793185748072431806576787494122982, 0.00162388916378263447812257957991732837399467825890, 0.00155655034924408576871290854626295185880735516548, 0.00149500765150722687672757427179703881847672164440, 0.00137831500650966213249171143928606397821567952633, 0.00127247178986836695542550490500843807240016758442, 0.00117630610153107500667757356893616815796121954918, 0.00108879011931481179016600879805309887160547077656, 0.00100902026703405612098607413429363077739253640175, 0.00098453505185488511021463242656182046630419790745, 0.00093620039838089759431927205923784640617668628693, 0.00086962749542829483832134807030911360925529152155, 0.00080867947080310014634774162800567864906042814255, 0.00075280473531271125710306879597055740305222570896, 0.00070151325170888676960312402286490396363660693169, 0.00065436884314535041957949790258908251416869461536, 0.00061928407472154882885267968006814953696448355913, 0.00061098256393732504592603005377782210416626185179, 0.00057100697219740210574395744558273690927308052778, 0.00053413117017659967212389604540589971293229609728, 0.00050007649977272582240278575582692610623780637980, 0.00046859279854920689138697564857238830882124602795, 0.00043945513643242568651778312549538441089680418372, 0.00041246096558211384989350856145051693601999431849, 0.00038759198592996116318129540267989341373322531581, 0.00038742762620807544076892425799485408788314089179, 0.00036419015970093500649679141289993822283577173948, 0.00034259938764985141835400783705267713230568915606, 0.00032252022137647213487904318540699932782445102930, 0.00030383017171756648627453656352770394732942804694, 0.00028641803309942400704996012805736427253577858210, 0.00027018271959673012668975977668139876186614856124, 0.00025503223376577098925957476360792952618794515729, 0.00024149697195076540233264761337039772115531377494, 0.00024088275167595429751381252980735325763816945255, 0.00022765780980875643512567618742536978970747441053, 0.00021528758141087377835955207761031715563149191439, 0.00020370823152964805569271888874283149561961181462, 0.00019286134136636517012568237117164926530676893890, 0.00018269339379245187445291453975926287967013195157, 0.00017315531291476617906793800116815873479936271906, 0.00016420205147412963021628928839135141970473341644, 0.00015579222063709155239423498340300966447102837265, 0.00014986985386641175107928780629862330897594802082, 0.00014788775741242366195543622708896691619884222746, 0.00014045362550603286634805233479283970154938288033, 0.00013345754593357524934831015439584689374896697700, 0.00012686975414986868728600688527308193442877382040, 0.00012066278083733404538711170284059903679008129984, 0.00011481125383008086466175151629798278918315190822, 0.00010929171894239764759645255898234950109326746315, 0.00010408247772616031781665185684815355671162251383, 0.00009916344040578490550905121914126993942772969604, 0.00009451599243607089017964184574083219558815471828, 0.00009267913972088294644394168564360825257608667016, 0.00009012287330119609014052878270817359407374169677, 0.00008596806632528191033978254287362119612225797027, 0.00008203669839906043825122905488456126477103680372, 0.00007831494864551371507671584382137552893254905939, 0.00007478996515190627697097780490764762362232431769, 0.00007144978898812738121303772542702859027485828847, 0.00006828328481318094366966930941487134987255558372, 0.00006528007744431564790630467820520266286621335894, 0.00006243049382776044611397664452212552532728295773, 0.00006057149449662765959903620860416140203597024083, 0.00005713453610696402366550539220213522639824077487, 0.00005395291092712707875077987607070895137439947575, 0.00005100332900359652159869364163036209447454893962, 0.00004826500508389926382248405478669894819176988676, 0.00004571934975945226317748520949990620465541724116, 0.00004334970339805547390058318435457351824879879132, 0.00004114110630796464004995879881754206053301459178, 0.00003908009967394342063428877565023356055462500080, 0.00003715455270504034910542673353361919907911214978, 0.00003535351217281206074585439558255473002645885572, 0.00003366707112802533243423735997978951672848779708, 0.00003208625408795728927227597360172239859821274877, 0.00003060291640479512962616168159080132227245485410, 0.00002920965587397556718798723174312925721096689813, 0.00002789973493220151333710568608559299264015862718, 0.00002666701203851355825736463289743483073834795505, 0.00002550588103643198538091931004689882911407039501, 0.00002441121746753638710263588362803233167142025195, 0.00002337833095239293763542565152135921380249783397, 0.00002240292287796400409619415605710912586800986901, 0.00002148104873521931726734757184260615758830681443, 0.00002060908453965242426338122516682460627635009587, 0.00001978369684329161023615337167136374318943126127, 0.00001900181591165959527935103157147977981367148459, 0.00001826061169470362220831546884447504908166592941, 0.00001755747226842257861789686756992523442022502422, 0.00001688998446495938216991780644882226170011563227, 0.00001625591644430748186687767098401735665902378969, 0.00001565320199134131068678318920994740892638219520, 0.00001507992634833016211220145519344981721587828360, 0.00001453431341602835811068535759593700618097500410, 0.00001401471417635693503874350779314639225958671886, 0.00001351959620702843957451566581084989593364298344, 0.00001304753417357982220987043520121773099162965082, 0.00001259720119747555337503131661636146532146085519, 0.00001216736101048635063006514434036375860159751028, 0.00001175686081566194172889471686316298359997745138, 0.00001136462478409014263604649014327563349979755003, 0.00001098964812443286546018300642302278902207035571, 0.00001063099166909393479346027794329998528155556414, 0.00001028777692692352546558007958532598991041595582, 0.00000995918155770448258615537562299380169861251488, 0.00000964443522838682621854851373388584079293650575, 0.00000934281581521509726484097518861560160985391121, 0.00000905364591959711358961065269523871279488957953, 0.00000877628966884992338793984589795371675791102462, 0.00000851014977587967493531141693896557853804551996, 0.00000825466483445157110448390375134763985442987178, 0.00000800930682902136705685666034915115574221999850, 0.00000777357884016537460430875533523575882099976297, 0.00000754701292849017479728856994114494227687828243, 0.00000732916818155219490873476806402919692118302919, 0.00000711962890979303304213711769965478026733762817, 0.00000691800297881904198665607708118585605916450731, 0.00000672392026653955886749628595433492250776907895, 0.00000653703123474369477682649129390846098885958781, 0.00000635700560565288725543798761807856578798237024, 0.00000618353113484802295037956812451263033381110290, 0.00000601631247274609862733156864789130224835389527, 0.00000585507010750108367069279025063366361791850068, 0.00000569953938283499845818312959377927029436250450, 0.00000554946958487592923266922342873108675576077076, 0.00000540462309259530768363894576156170046488114167, 0.00000526477458690374847940715574701187051687156782, 0.00000512971031388749213510971566853946512765105581, 0.00000499922739805102780269712575700324919125705492, 0.00000487313320177923265112858441927556896189344116, 0.00000475124472754844162549880265400403800413187128, 0.00000463338805970299114338900592358072572096716613, 0.00000451939784287508148063203586297653657766204560, 0.00000440911679436368163752246740472173769376240671, 0.00000430239524800490623276114435236117117256071651, 0.00000419909072726397621571963955644513077913870802, 0.00000390835417721758565038746996433971503392967861, 0.00000381742331109234653611049503663110726847662590])

r0RSOS =np.array([ 0.99802260272562082210612288690754212439060211181641, 0.99607948918099364910005988349439576268196105957031, 0.99416459638198562132060942531097680330276489257812, 0.99227477064889180180529137942357920110225677490234, 0.99040785114249008103115556878037750720977783203125, 0.98856220005819861462725839373888447880744934082031, 0.98721306815916132215704692498547956347465515136719, 0.98673650416764058235230550053529441356658935546875, 0.98498643518659534379366959910839796066284179687500, 0.98492967147737564559406564512755721807479858398438, 0.98314077040929881423636516046826727688312530517578, 0.98238815735565621078961839884868822991847991943359, 0.98136899094684715283420928244595415890216827392578, 0.97961361829804960432710458917426876723766326904297, 0.97936117511400411217437067534774541854858398437500, 0.97787401422091202451980507248663343489170074462891, 0.97614960330411815192519497941248118877410888671875, 0.97584115702599150132812155788997188210487365722656, 0.97443986259499215663026916445232927799224853515625, 0.97274431357004509379748924402520060539245605468750, 0.97175601249619447674632510825176723301410675048828, 0.97106251579396019035783638173597864806652069091797, 0.96939406182616594254142228237469680607318878173828, 0.96773857306909005782102894954732619225978851318359, 0.96702550637321238458099514900823123753070831298828, 0.96609569634042280483754439046606421470642089843750, 0.96446510101109017565335079780197702348232269287109, 0.96284647659158995036676742529380135238170623779297, 0.96156103282391558462194325329619459807872772216797, 0.96123953067821077400623153152992017567157745361328, 0.95964398719141297267043455576640553772449493408203, 0.95805958485382314293588024156633764505386352539062, 0.95755710195654264449416359639144502580165863037109, 0.95526560379111091769743779877899214625358581542969, 0.94803413054133534032530405966099351644515991210938, 0.93975407293008939024758774394285865128040313720703, 0.93030654889917407945887362075154669582843780517578, 0.91956798605259093548625060066115111112594604492188, 0.90741240403965206517966635146876797080039978027344, 0.89371439183199485878361656432389281690120697021484, 0.87835282579971230010329463766538538038730621337891, 0.86121533248069337407315515520167537033557891845703, 0.85391416184991997262443419458577409386634826660156, 0.84220344855346573886833994038170203566551208496094, 0.82123836168672781354871403891593217849731445312500, 0.79826704257192315772329038736643269658088684082031, 0.77326847992218239458139805719838477671146392822266, 0.76864585749433123051943539394414983689785003662109, 0.74625966271567989451796165667474269866943359375000, 0.71730086558124994677854147084872238337993621826172, 0.69778898467882799483419375974335707724094390869141, 0.68649974725058227065233040775638073682785034179688, 0.65401376447260151092422120200353674590587615966797, 0.63796907341054664986046418562182225286960601806641, 0.62005043303644402641339183901436626911163330078125, 0.58676918146756917860074054260621778666973114013672, 0.58486507849992064311805961551726795732975006103516, 0.54875585864400644453553468338213860988616943359375, 0.54244242168232470469035888527287170290946960449219, 0.51205607517010454099448679698980413377285003662109, 0.50369282487434252626457009682781063020229339599609, 0.47512401666028353242055004557187203317880630493164, 0.46953623835259788998897079181915614753961563110352, 0.43920855805574915420308457214559894055128097534180, 0.43833084754318374365311683504842221736907958984375, 0.41211558271061132785462177707813680171966552734375, 0.40204727730125267015637291478924453258514404296875, 0.38777212744184486048482085607247427105903625488281, 0.36662992096415064624537194504227954894304275512695, 0.36579021824534346807311635529913473874330520629883, 0.34585253285709061099595373889314942061901092529297, 0.33240831695127004419276772750890813767910003662109, 0.32769138189991009468826632655691355466842651367188, 0.31108847782229437362033763747604098170995712280273, 0.29967355679193585782371656023315154016017913818359, 0.29586038726844843260721518163336440920829772949219, 0.28184477286949133345572704456571955233812332153320, 0.26890884644579737816627584834350273013114929199219, 0.26866932662290460287479731960047502070665359497070, 0.25694044752761319161393771537404973059892654418945, 0.24583582001633241809201990690780803561210632324219, 0.23958589502881111332754926479537971317768096923828, 0.23550907318881619811890004712040536105632781982422, 0.22588636198903683238725648152467329055070877075195, 0.21689901021284851978521146520506590604782104492188, 0.21255732875349209187731958081712946295738220214844, 0.20849212181640069951882310306245926767587661743164, 0.20060887652448944340477510195341892540454864501953, 0.19320822572738435840555837330612121149897575378418, 0.18766186921680050314620302742696367204189300537109, 0.18624783676001896437490756852639606222510337829590, 0.17969044431635108893807739605108508840203285217285, 0.17350689742899647050045075502566760405898094177246, 0.16766394691060954036387897758686449378728866577148, 0.16492513002637243513248677118099294602870941162109, 0.16213563973217731684073328324302565306425094604492, 0.15690219951425374289577518993610283359885215759277, 0.15193763403541235557092647923127515241503715515137, 0.14722667003813386110699923392530763521790504455566, 0.14432555893687873393993470472196349874138832092285, 0.14274780600830269672307792916399193927645683288574, 0.13848769913447039892062662147509399801492691040039, 0.13443135637410971727767616812343476340174674987793, 0.13056382551666942393175929737481055781245231628418, 0.12687293961700957245497534131573047488927841186523, 0.12580148932894860691611427228053798899054527282715, 0.12334895563270342755401998147135600447654724121094, 0.11998042514377858791529973814249387942254543304443, 0.11675817479229277928709507250459864735603332519531, 0.11367382084233287886654295562038896605372428894043, 0.11071851802292545507988563713297480717301368713379, 0.10925905331335740433562619955409900285303592681885, 0.10788531956023962588009368346320115961134433746338, 0.10516673453510871905081103250267915427684783935547, 0.10255589507967702300739176735078217461705207824707, 0.10004859687993289396601426233246456831693649291992, 0.09763785799128976705674176628235727548599243164062, 0.09531826922351227526775119258672930300235748291016, 0.09458029693367829560113335674031986854970455169678, 0.09308581763198159331196279708819929510354995727539, 0.09093487735949412620328757839160971343517303466797, 0.08886305146103576357852205092058284208178520202637, 0.08686445953786753326753000692406203597784042358398, 0.08493634416957433763695206607735599391162395477295, 0.08307959239384675453887751928050420247018337249756, 0.08163094049421155962154017515786108560860157012939, 0.08128225765606718333788904828907107003033161163330, 0.07954166136159568356589488757890649139881134033203, 0.07786340139899776413567877852983656339347362518311, 0.07624463018243179956989763468300225213170051574707, 0.07467494482514182296828408880173810757696628570557, 0.07315235610717495118304753987104049883782863616943, 0.07168243123381921877435019041513442061841487884521, 0.07026737426791555829463931104328366927802562713623, 0.07025569981431616095601810911830398254096508026123, 0.06887767417746058773442285882993019185960292816162, 0.06753943071242461682057722782701603136956691741943, 0.06623956490797151819283072882171836681663990020752, 0.06497675829109651746140485784053453244268894195557, 0.06375635135597841618437797706064884550869464874268, 0.06257034733678099036602304749976610764861106872559, 0.06141133076923657035939285719905456062406301498413, 0.06034262633468848863182998343290819320827722549438, 0.06029105948202070908159555528982309624552726745605, 0.05920211729480087670118848564015934243798255920410, 0.05814359552041493267582339399268676061183214187622, 0.05711463623560169428072796904416463803499937057495, 0.05611442882032537798897564584876818116754293441772, 0.05513654062392154414640188520024821627885103225708, 0.05419167870622166455207846524899650830775499343872, 0.05326244991271359557893916303328296635299921035767, 0.05236489364317483546917841863432840909808874130249, 0.05171120181568360230084380191328818909823894500732, 0.05148753753121262238812150258127076085656881332397, 0.05063524997175750108624470158247277140617370605469, 0.04980235654931765981734415049686504062265157699585, 0.04898857113651662598119429503640276379883289337158, 0.04819855715290682213192141603030904661864042282104, 0.04742695661219194919189234838086122181266546249390, 0.04666875121069406773255394682564656250178813934326, 0.04593333898285482247425548507635539863258600234985, 0.04521564371461501974369667777864378876984119415283, 0.04451545381944595203282943884914857335388660430908, 0.04423277474239054041227348079701187089085578918457, 0.04383256664795322221639395365855307318270206451416, 0.04316237839774452605956511774820683058351278305054, 0.04250924858187006549758990558984805829823017120361, 0.04186871867249826462131778725961339659988880157471, 0.04124501705970291115521675351374142337590456008911, 0.04063796957088258721135787254752358421683311462402, 0.04003924024117293256619376506932894699275493621826, 0.03945707885098118095079655631707282736897468566895, 0.03888339344774958961092892195665626786649227142334, 0.03850278353781190487925556453774333931505680084229, 0.03777482528717586440780706880104844458401203155518, 0.03707390791829537346480094583967002108693122863770, 0.03639855091839982320633950507726694922894239425659, 0.03574738000326949105556195718236267566680908203125, 0.03511911775045330197375648140223347581923007965088, 0.03451257520710935416952125365241954568773508071899, 0.03392664435611332518494265286790323443710803985596, 0.03336029133965929399652239339957304764539003372192, 0.03281255035291837096611544666302506811916828155518, 0.03228251813166678474420479005857487209141254425049, 0.03176934896749754322353709312665159814059734344482, 0.03127225019261518218494089182968309614807367324829, 0.03079047808336084560143497412809665547683835029602, 0.03032333413783346379166694362083944724872708320618, 0.02987016168832683574163588957617321284487843513489, 0.02943034281394725851233040714305388974025845527649, 0.02900329552281558434523311973407544428482651710510, 0.02858847117677109847533323261359328171238303184509, 0.02818535213455984275721100118516915244981646537781, 0.02779344959217857138900065194775379495695233345032, 0.02741230160138264509983585526242677588015794754028, 0.02704147124943919941464365308547712629660964012146, 0.02668054498501668675425335663931036833673715591431, 0.02632913107669148169986961249833257170394062995911, 0.02598685819197489935139522287954605417326092720032, 0.02565337408600905366728994749792036600410938262939, 0.02532834439016354646789785931559890741482377052307, 0.02501145149177851079169698778059682808816432952881, 0.02470239349714090787424325412757752928882837295532, 0.02440088327055692923872598498746810946613550186157, 0.02410664754310289439875880646013683872297406196594, 0.02381942608520866769272750218533474253490567207336, 0.02353897093781051955141414566696766996756196022034, 0.02326504569729018201407200194807955995202064514160, 0.02299742484985741602931952343169541563838720321655, 0.02273589315143563840959650690365378977730870246887, 0.02248024504945380849796343625257577514275908470154, 0.02223028414328531363053365055293397745117545127869, 0.02198582268034677406065569016391236800700426101685, 0.02174668108513592990060914189598406665027141571045, 0.02151268751872923573609241998383367899805307388306, 0.02128367746645476801803376076804852345958352088928, 0.02105949335166869967883584990886447485536336898804, 0.02083998417372260117397253509352594846859574317932, 0.02062500516837176625650762673558347159996628761292, 0.02041441748901826752637944650814461056143045425415, 0.02020808790731127430051472515515342820435762405396, 0.02000588853175029255271333283872081665322184562683, 0.01980769654303633428571451702282502083107829093933, 0.01961339394501959709771199413808062672615051269531, 0.01942286733018528180338968525120435515418648719788, 0.01923600765869054596279852376028429716825485229492, 0.01905271005005510984164907029025926021859049797058, 0.01887287358666199510448535647810786031186580657959, 0.01869640112829627776047658471725299023091793060303, 0.01852319913700356882046982320844108471646904945374, 0.01835317751160969040880033276152971666306257247925, 0.01818624943127899323824792077175516169518232345581, 0.01802233120754202083668715772546420339494943618774, 0.01786134214426411334630806493350974051281809806824, 0.01770320440506300760374891467563429614529013633728, 0.01754784288771095435155444874908425845205783843994, 0.01739518510510307258698503574123606085777282714844, 0.01724516107239219830926657550662639550864696502686, 0.01709770319991641210344290868761163437739014625549, 0.01695274619158408657693115628717350773513317108154, 0.01681022694838395226124561077085672877728939056396, 0.01667008447673358484397709844415658153593540191650, 0.01653225980136941927756133452476206002756953239441, 0.01639669588253645296505034423262259224429726600647, 0.01626333753721668703984271076024015201255679130554, 0.01613213136417609647188520227700792020186781883240, 0.01600302567261288957944920241516228998079895973206, 0.01562781883067230689898785556124494178220629692078, 0.01550663005373744372794586610098122037015855312347])

r10RSOS=np.array([ 0.10053347088351342886181072344697895459830760955811, 0.17765324355663153488293914961104746907949447631836, 0.24560351433613591964899569575209170579910278320312, 0.30750929867686904728429908573161810636520385742188, 0.36488188321015385673362629859184380620718002319336, 0.41862430632094965732292735083319712430238723754883, 0.45631623990477271357590893785527441650629043579102, 0.46934051267648635441531723699881695210933685302734, 0.51598106406928978540094021809636615216732025146484, 0.51746420996031694539141199129517190158367156982422, 0.56332261330052957326586238195886835455894470214844, 0.58213049598954824670471452918718568980693817138672, 0.60717171304685402244416536632343195378780364990234, 0.64921744031045347522734800804755650460720062255859, 0.65515690106005253223742101909010671079158782958984, 0.68962914706330635805642259583692066371440887451172, 0.72854862289735400349144356368924491107463836669922, 0.73539692787061916590118926251307129859924316406250, 0.76609635559010647032351926100091077387332916259766, 0.80237601711930039982689777389168739318847656250000, 0.82310668404765863215288845822215080261230468750000, 0.83747776871351087280004321655724197626113891601562, 0.87148074562318922353654215839924290776252746582031, 0.90445496102272127103560706018470227718353271484375, 0.91843293648177426469203510350780561566352844238281, 0.93646280364601108825439723659656010568141937255859, 0.96756021733463648537565404694760218262672424316406, 0.99779764081896471505928047918132506310939788818359, 1.02138043066290529203854475781554356217384338378906, 1.02722078642546632565313302620779722929000854492188, 1.05587126093610650379162052558967843651771545410156, 1.08378710876247574823594277404481545090675354003906, 1.09253242036066722242537707643350586295127868652344, 1.13177602360720119811787753860699012875556945800781, 1.24923053536262895768516045791329815983772277832031, 1.37309996026304381722127345710759982466697692871094, 1.50244810422573382702182698267279192805290222167969, 1.63601357989023421524166224116925150156021118164062, 1.77218453055596958378714589343871921300888061523438, 1.90898521053147240955638608284061774611473083496094, 2.04407860090254045459801091055851429700851440429688, 2.17478963620221366070950352877844125032424926757812, 2.22470351325531545683134027058258652687072753906250, 2.29815301713826380947125471720937639474868774414062, 2.41098817457999237134913528279867023229598999023438, 2.51000311067477310800200029916595667600631713867188, 2.59192582844432761746134019631426781415939331054688, 2.60437351708028019814378239971119910478591918945312, 2.65365877773892622215612391300965100526809692382812, 2.69244950618433964706355254747904837131500244140625, 2.70417938147892877864819638489279896020889282226562, 2.70606633976567811927793627546634525060653686523438, 2.69296535836322403767439936927985399961471557617188, 2.67704457833554032575307246588636189699172973632812, 2.65243328630119945543697212997358292341232299804688, 2.58897671313845378904261451680213212966918945312500, 2.58469034851502454941396536014508455991744995117188, 2.49093885138920878574708694941364228725433349609375, 2.47223490359487296785800936049781739711761474609375, 2.37334819409958042157882118772249668836593627929688, 2.34368073388838737969308567699044942855834960937500, 2.23497089341160304343247844371944665908813476562500, 2.21244024415425277751978683227207511663436889648438, 2.08351199943644127543507238442543894052505493164062, 2.07959348387358211596165347145870327949523925781250, 1.95953017937988516194991461816243827342987060546875, 1.91153258423362326645644770906073972582817077636719, 1.84187148789509480550918851804453879594802856445312, 1.73539348813811700189546627370873466134071350097656, 1.73110194184855292753866251587169244885444641113281, 1.62732611590139719659475758817279711365699768066406, 1.55581322548598488531013117608381435275077819824219, 1.53044143712656866007648659433471038937568664550781, 1.44013969497545368803059773199493065476417541503906, 1.37721201840618179268460608000168576836585998535156, 1.35602606850039597574664185231085866689682006835938, 1.27776844144987067330987429158994928002357482910156, 1.20494362990875591989947679394390434026718139648438, 1.20357561832997150830237842455971986055374145507812, 1.13709965233858634192642966809216886758804321289062, 1.07392137694739342457239672512514516711235046386719, 1.03828631450751518450204002874670550227165222167969, 1.01504082646452431504258129280060529708862304687500, 0.96008949718289671171334020982612855732440948486328, 0.90880726265818678744068392916233278810977935791016, 0.88401382277446327595527009179932065308094024658203, 0.86083368670476878570241296984022483229637145996094, 0.81602872448662300275401548788067884743213653564453, 0.77404404483040645246205713192466646432876586914062, 0.74266927271831106871502470312407240271568298339844, 0.73469947984385086670044984202831983566284179687500, 0.69782206009199454488367564408690668642520904541016, 0.66313376444424387834430945076746866106986999511719, 0.63058349974132488213740543869789689779281616210938, 0.61541815033842173221501070656813681125640869140625, 0.60001471682297802257011198889813385903835296630859, 0.57116218565785903393816624884493649005889892578125, 0.54404515883986404034544648311566561460494995117188, 0.51840465256376355718259674176806584000587463378906, 0.50274213771194753430648916037171147763729095458984, 0.49426690527485606097002346359658986330032348632812, 0.47143417021306288638982096017571166157722473144531, 0.44982392068240523164135424849519040435552597045898, 0.42941253836163217894039689781493507325649261474609, 0.41012098384008005558243326049705501645803451538086, 0.40453614834821827184185849546338431537151336669922, 0.39181405204552477439250424140482209622859954833984, 0.37447175115671305078990371839608997106552124023438, 0.35801760506932422956083428289275616407394409179688, 0.34237557698708609432713956266525201499462127685547, 0.32752732886462870842692041151167359203100204467773, 0.32022552401224935181289765750989317893981933593750, 0.31339733221541332675030844256980344653129577636719, 0.29996751391231829542149966982833575457334518432617, 0.28721975562926710390243556503264699131250381469727, 0.27502083279759292899768752249656245112419128417969, 0.26340963272662809568913644397980533540248870849609, 0.25236723989694498371250119816977530717849731445312, 0.24888937911600642061138444205425912514328956604004, 0.24181685320648299564183503207459580153226852416992, 0.23179610060256716774773622091743163764476776123047, 0.22216973473408074823964852839708328247070312500000, 0.21303167938277514648071075953339459374547004699707, 0.20430291984785528547341471039544558152556419372559, 0.19567440083208706425033085452014347538352012634277, 0.18937825164307509062666667887242510914802551269531, 0.18769696326777285388942573263193480670452117919922, 0.18034659162151656097705654246965423226356506347656, 0.17302565504063471824025555179105140268802642822266, 0.16570947287920562152052639248722698539495468139648, 0.15894485449296263945839768894074950367212295532227, 0.15270468079830620822257003510458162054419517517090, 0.14638950342889897604514715112600242719054222106934, 0.14041681032848715715566356720955809578299522399902, 0.14054281804851517789778370115527650341391563415527, 0.13456431084756192984031031301128678023815155029297, 0.12899520874876779785722646920476108789443969726562, 0.12380441196900750233655941201504901982843875885010, 0.11896002336118029207856494622319587506353855133057, 0.11386007997371953848197989600521395914256572723389, 0.10904116259916642184268908977173850871622562408447, 0.10503749042299469207417672578230849467217922210693, 0.10068512289798767223025777184375328943133354187012, 0.10067667970225153972751996889201109297573566436768, 0.09649179709487010203616819126182235777378082275391, 0.09244626622347490441100603675295133143663406372070, 0.08850274754830708690001017657777993008494377136230, 0.08462314401232469418534520855246228165924549102783, 0.08133462844146788217614130189758725464344024658203, 0.07746514400481770146189575143580441363155841827393, 0.07467118085207601063668647611848427914083003997803, 0.07121482829826111804472077437822008505463600158691, 0.06887680372241812565281549041174002923071384429932, 0.06818426080569130187658544173245900310575962066650, 0.06497174199653790727104762936505721881985664367676, 0.06209756024149824110702766688518750015646219253540, 0.05951650463362754411855704006484302226454019546509, 0.05661992315476313541999786593805765733122825622559, 0.05392473697020194051132691015482123475521802902222, 0.05194553647659939932257344707977608777582645416260, 0.04951005083589335442617596072523156180977821350098, 0.04713188612124619147891735337907448410987854003906, 0.04476163233510241368229287672875216230750083923340, 0.04374096556827416354407134235771081876009702682495, 0.04234919248787646223197711492503003682941198348999, 0.04040370926373168525280732410465134307742118835449, 0.03831300662212819979624001121010223869234323501587, 0.03658408908166459194699626777946832589805126190186, 0.03460421620294532735195858208498975727707147598267, 0.03231989720701565482752215530126704834401607513428, 0.03079294352306061535728964884128799894824624061584, 0.02885100918639491029971111402119277045130729675293, 0.02755305644034382675511274385371507378295063972473, 0.02654512312454402472861048067898082081228494644165, 0.02447427140180389454338083510265278164297342300415, 0.02250956819573020351032965891135972924530506134033, 0.02064411715014412632140938796965201618149876594543, 0.01887156598686211966819925578420225065201520919800, 0.01718605546143035789352637721094652079045772552490, 0.01558267642513652684321812103007687255740165710449, 0.01405541528644120574664810874310205690562725067139, 0.01260013333796939673236980894444059231318533420563, 0.01121253427641101703404746814385362085886299610138, 0.00988863100261197155993464491530176019296050071716, 0.00862471938396284533434599239853923791088163852692, 0.00741735461158328761993585587219968147110193967819, 0.00623484975348461128302757217056750960182398557663, 0.00513143885443263520623746742899129458237439393997, 0.00407561155346508347668832428212226659525185823441, 0.00306476421784009382329183601711974915815517306328, 0.00209646428056347190055364038130392145831137895584, 0.00116843714157074691356585915968935296405106782913, 0.00027855423083566707188885036572401077137328684330, -0.00057517788571645283007133242492159297398757189512, -0.00137324555861476158696854454888125474099069833755, -0.00216072112192585916168319215557858115062117576599, -0.00291732737336719344031776834924585273256525397301, -0.00364460753787902670339238220265087875304743647575, -0.00434401185847661016475873552167286106850951910019, -0.00501690406500689221186428667920154111925512552261, -0.00566456732940326997821633980834121757652610540390, -0.00622251280498340234026422024271596455946564674377, -0.00682147309260303699035565827557547891046851873398, -0.00739864161530614985323728305388613080140203237534, -0.00795503173469440383325235188749502412974834442139, -0.00849159962686315931967850900718985940329730510712, -0.00900924797269595130366770519003694062121212482452, -0.00950882937710489928306856199924368411302566528320, -0.00999114954151198407517053823312380700372159481049, -0.01045697020816777587925994197348700254224240779877, -0.01098843323005328949382164438475228962488472461700, -0.01142432521526244061649268957125968881882727146149, -0.01184573879467933944786839361995589570142328739166, -0.01225328627967461544989724586685042595490813255310, -0.01264754816600158725259372971549964859150350093842, -0.01302907505362416694383309589966302155517041683197, -0.01339838943609848904980896833194492501206696033478, -0.01375598737054759164444295294060793821699917316437, -0.01410234003666196306303604046661348547786474227905, -0.01443789519171938783015374241358586004935204982758, -0.01476307853190630785256143298056485946290194988251, -0.01507829496292447356287080850734128034673631191254, -0.01539284969509441616808409492023201892152428627014, -0.01569019587440732832472889413111261092126369476318, -0.01597867863621913603333624109836819116026163101196, -0.01625863056105437270959512829904269892722368240356, -0.01653036869304596104268689771288336487486958503723, -0.01679419539594684956940184861196030396968126296997, -0.01705039915295981575726891321664879797026515007019, -0.01729925531907597346936711346643278375267982482910, -0.01754102682484502337412202166433417005464434623718, -0.01777596483726622683674278846410743426531553268433, -0.01800430938062132918409119497482606675475835800171, -0.01822628991831586053873337505137897096574306488037, -0.01844212590028506196238033965073555009439587593079, -0.01865202727607332203185741548168152803555130958557, -0.01885619497906947800158761197053536307066679000854, -0.01905482137916904294971942590564140118658542633057, -0.01924809071095810383833502044126362306997179985046, -0.01943617947448631963491827434609149349853396415710, -0.01961925681448430103248625755441025830805301666260, -0.01979748487561370715037689649307139916345477104187, -0.01997101913842355344619328150201909011229872703552, -0.02014000873545444825207795247479225508868694305420, -0.02030459674915440632103624807314190547913312911987, -0.02046492049265605586705341067954577738419175148010, -0.02062111177643944151527399810674978652969002723694, -0.02106613157815502568315224607431446202099323272705, -0.02120700953283906689539328738192125456407666206360])

r11RSOS=np.array([ -0.00000000000003098149405053022666922085252249607454, 0.00000000000054561853411211571430967120504212622856, -0.00000000000045783763430228004368121953493862902253, -0.00000000000067126570442815496796443698056693160476, 0.00000000000046988599309970844728284712590999879552, 0.00000000000203445144265148506762789932691864775056, 0.00000000000288242640944192359133879524660086930395, 0.00000000000306315179140335035218258018919799354771, 0.00000000000307979000117122690692305909777596781805, 0.00000000000306085686591812531735829378164433591837, 0.00000000000198970039568960799571585989146854417560, 0.00000000000126852006195782104112348121450893462768, 0.00000000000009581313900812127302953673075107705469, -0.00000000000226337025980262503898141116024320671548, -0.00000000000261736251589849810625781303549366774196, -0.00000000000471894052899279918565055498874551522578, -0.00000000000697657347508236183951964186668360005331, -0.00000000000734261408997566381526865067435298631629, -0.00000000000882111983383152566156157924500311423403, -0.00000000001012406377806771131983620279754971529006, -0.00000000001061230917504921600674550645230853141224, -0.00000000001083147455888815210445069776076782276999, -0.00000000001095425307234766016554930139514006720222, -0.00000000001053600290266550187516743556155092301566, -0.00000000001020323870730795462448651846366966277659, -0.00000000000964844047125494210302816528196677208981, -0.00000000000838049414066842721963655980105674077676, -0.00000000000682051854208709905335294652252322959718, -0.00000000000542348265295670837381210433765301739094, -0.00000000000505686830669210104812478674270081655494, -0.00000000000316871836372367529691204570823531602415, -0.00000000000122434274636725012694331751265773436735, -0.00000008867244795308267172960465336492563714898552, 0.00000000000219566995798850367727825974662719240920, 0.00000000000963983450068535135263716317061539985353, 0.00000000001420903114176725387158452199215630360092, 0.00000000001495258699897998097772005427947314241954, 0.00000000001268118449997906892269881590252920055759, 0.00000000000908962611560278647744668196507155820060, 0.00000000000622211672181482096765273842625195322310, 0.00000000000638964628223620529286981454975821248868, 0.00000000001129734443238871663981684780516940962147, 0.00000011780230088272616256362822391434708180213420, 0.00000000002057113831818076844008570300706368943686, 0.00000000003193274066415577151469836519004591533083, 0.00000000004315722121238860773815412872078678147708, 0.00000000005197317746387837151778029079287105594653, -0.00000021720136423315755551442882836932213308500650, 0.00000000005318375065733427062798432291389075579624, 0.00000000003947501327134596206478843223049548030734, 0.00000006570830477175265529405967556211831670509582, 0.00000000000915790014878821440077849258544452019232, -0.00000000002820463421340862999160834222657799402398, -0.00000005657329650467956252568132893658592319496847, -0.00000000005771106490831084301955035989429784737403, -0.00000000866301352431815433588642021449019448020579, -0.00000000007148033095397196010918837688185439871447, -0.00000000007435156960167340756630384322590598782099, 0.00000000746804668475883600057306982216917545791546, -0.00000000007808254470927706533776903982367882835203, 0.00000002750629097004599509000368927000290675266569, -0.00000000009091146503736746906863229018160954368610, 0.00000001183357356574372281270809330409182758003794, -0.00000072391942970945217141062136972928797717941052, -0.00000000011193412994476612709815450928888392982674, -0.00000040438016644799465899116756341380440886723591, -0.00000000013311571844201662474673611834833026126845, -0.00000040152691284445520551504892406424751527538319, -0.00000000014559810502183811566989496118305208449684, -0.00000039207536751326488498356850377624116532615517, 0.00000040401730717355526338122333369906602484888936, -0.00000000014501548081427675853740846965338282675839, 0.00000014980412339383816507840097281140101515006791, -0.00000012230233650192264100464733557471763703006218, -0.00000000013171050688084511606885786180862110000822, 0.00000098924224147940414327028792185192429542439640, 0.00000057326762007913611098497592977185632889813860, -0.00000044320114173366437136818477525446180464996360, -0.00000000010808051975654578497774619367803226009650, 0.00000027524459565216985520595596032000784703086538, 0.00000006169131137973135157280812077354448241806040, -0.00000000007821937964133357507109216587754029273438, -0.00000057953603147216736154740800851525861503432679, -0.00000028463453786826173235791938298522296690862277, -0.00000087449404034137072367342162840242458798911684, -0.00000000004838391400498731370345565978980902684808, 0.00000040295671252414111633674467100041383105235582, -0.00000073986864102710988570137193992559687671928259, -0.00000049059669415575060255824742933006277212371060, -0.00000000002470114359452783871923129866497156675517, -0.00000022258528452224155390658862519598359952510691, -0.00000080507612707887881782253857235187588514691015, 0.00000071825793574457187246751340911621319662572205, 0.00000070781665890339874947688675668744373581375839, -0.00000000000983791525662878655759270474247303876932, -0.00000063350399287855086142716345282144274619895441, 0.00000031900150448855022143105860700507125926606022, -0.00000068566854948565724801320475992327807546189433, 0.00000028656364627867842947189411760555710628750603, -0.00000000000265257527881241091172259360959907026735, -0.00000043716259136812878446348555085132492337152144, -0.00000021657098843527874071545810934907860811904357, 0.00000066197845152155624419502413444127419950291369, 0.00000067612718636485607017063770643461317888522899, -0.00000007532795791287021176252256199692980409565735, -0.00000000000022848851862266045402880090141489257164, -0.00000004739228753200146304987481300427520913842727, -0.00000033658686098567372843530357863495172665579958, -0.00000056964689534333536377320962237891244228649157, -0.00000031395679778088498289119663044177688249192215, -0.00000031890199809727217687731681480811651852036448, 0.00000000000013712179774216155001161556704202738091, 0.00000000765906366005875007587709292706038000098090, 0.00000010190296518063884332584657834569474843533499, -0.00000048870883430570683551516248527279984159576998, 0.00000014655243135374841065071346846160338373010745, 0.00000049502976112406416101641799462629300876415073, 0.00000030344029012678358961144198767401203298277323, 0.00000000000001276552301156106763431423868750308899, 0.00000045579448351427832046491462475445999302792188, -0.00000027702613497515493073291605041763574490687461, 0.00000009236395177666891449433502966903652975361183, -0.00000058367723275764345648025654966772890475112945, -0.00000129013431978501004102587168542726203668280505, 0.00000282616139493924145418722246314580104353808565, -0.00000000000006325388368649921988274072088920240090, 0.00000202714059915134491683002572470773117174758227, -0.00000334523377459081869267614600671478797266900074, -0.00000377267802134024858088626359908790419694923912, 0.00000060924515640454434890792897311362352752439620, 0.00000086027316627249506182650851116022749920375645, -0.00000262144963704976569207204424583057544850817067, -0.00000090987067506306350290351276505207422928833694, -0.00000000000002764668045481343413273920081860106834, -0.00000243098404779028887709012990425705424968327861, 0.00000145616315130059651416756603264923697338417696, 0.00000264220432046030680325009176723227710681385361, 0.00000153977241764283517689421675045391424418994575, -0.00000144398272086824695071118410116817187827109592, 0.00000177752003595855549452459890696909283747118025, 0.00000365685328252616397544188207857640549036659650, -0.00000284143811097442626367889050020831831488976604, 0.00000000000003610921818157863274462571547702785145, -0.00000234200935632203370632921021754491164301725803, -0.00000202135567441215201149443993211551884314758354, -0.00000150705342557471722324171498064160346075368579, -0.00000043522247606478641078863573397883524052076609, 0.00000154935944146168725441968690159644239656699938, -0.00000194923657942078747338219592288854897788041853, 0.00000299736110253593174293181879142000667570755468, -0.00000319935402433679163272878601120829955561930547, -0.00000031578831426989325390397751747162402580215712, 0.00000000000008290418315373367069541898998991896951, -0.00000101772520870207911648363131168482098587446671, 0.00000151826656711127672000891976333836197454729700, 0.00000143088634752160845455850029378508381228130020, -0.00000072925055269181568091317819160779301057573321, 0.00000152950727170694401050232355543379014761740109, 0.00000258131758883520881169937148669202287010193686, -0.00000286166006124786505388185413323309802535732160, -0.00000266139018405974506166142279361963574046967551, -0.00000222747518724982701687352577846201739930620533, -0.00000111354055040836764732927258170214201982162194, 0.00000000000002915272530449198773838627057406951161, 0.00000111056767341947056838467010331239492870736285, -0.00000052255659662563598062977364769321475534979982, -0.00000007966971194761934908808159857759867428228517, -0.00000241220016523932791877352609100082503346129670, -0.00000177630166138106131045923917477491471572648152, 0.00000217671893063572163487398927750327004559949273, -0.00000025228705174422182275965984704635403090833279, 0.00000156975657813513820064356581174269678058408317, -0.00000181710325098626808671905836362059361022147641, -0.00000000000016709926189290609531336251228785930425, -0.00000000000020957331247491195470121599830682644196, -0.00000000000025292588921923024189825936603722541433, -0.00000000000029713906302050779093666530123835713183, -0.00000000000034714333785090641519731051515061926425, -0.00000000000039809785526503076222717904454655391883, -0.00000000000045244097359093180043835102064247799737, -0.00000000000050500911048685471608912005078532822435, -0.00000000000056485646415622385163078930708244215319, -0.00000000000062179930275835586657742526690364132981, -0.00000000000068370850354335635500672913838754740656, -0.00000000000073851777860844364637505014803258042823, -0.00000000000080171787497888298970107442011401896291, -0.00000000000086353743023711684049767477407834085040, -0.00000000000093211625821355100866325057549145358896, -0.00000000000099312900373088572661069448151658432930, -0.00000000000105150617076128303491282390704553069980, -0.00000000000111011641616127331833223404691476490281, -0.00000000000117046578478053524091509870182140813926, -0.00000000000122721140322378071365430444407322875511, -0.00000000000129019635032998024783087531605507854680, -0.00000000000134471875970941435935906259061114881846, -0.00000000000139388036658820721591230912323428834656, -0.00000000000145039290666185971353423415114582112990, -0.00000000000149941108069782603065451175036923482935, -0.00000000000155108276232608272143953940775050980277, -0.00000000000159368231664556210575382831536277031866, -0.00000000000163122586325540587408176645234518428165, -0.00000000000167070575324340792475478519022389693152, -0.00000000000170471726609864851295554888125135118825, -0.00000000000174073683875346085516626937645398923160, -0.00000000000177517865013718045582076465794355441810, -0.00000000000180784548009092289316971774223040113371, -0.00000000000182946798114702219807684642789640341344, -0.00000000000185286546363309947408308425708121290566, -0.00000000000186624057622667356938806621857906877914, -0.00000000000188488684579412167619011019475320465070, -0.00000000000189440720073673297861793347843622879615, -0.00000000000190729822748576735187535148727574335886, -0.00000000000191273074640782207851516843248755920213, -0.00000000000191025652986906498011582540936886630669, -0.00000000000190656313416628088289750429629934856983, -0.00000000000190572046621467541811269321987875924361, -0.00000000000189031936471617721062349408628110923559, -0.00000000000187276677057528050774297747852952742689, -0.00000000000185767046386778793924236831623496160951, -0.00000000000183647826134016845458253816734715900116, -0.00000000000180474374486479933134145009647461891343, -0.00000000000177991193395045605516034772355548457842, -0.00000000000174059340591063391183651696989621903214, -0.00000000000170408974741128245342340773177230623422, -0.00000000000167125259095668423256072408417224051916, -0.00000000000162056701012285914209669296345323632981, -0.00000000000156706655974856417451550727351496813369, -0.00000000000151302823621366917918970874188017261661, -0.00000000000145949192762866747577608495030246187063, -0.00000000000139234742808049870194019848288660741865, -0.00000000000133451709876337770144400795130600463579, -0.00000000000126133049071114130740399070343998847604, -0.00000000000119034019806468622270066334704014074809, -0.00000000000111020606168803975401654582785532690667, -0.00000000000103407908035785950354905718187395344482, -0.00000000000094390464498335628429907300760344252433, -0.00000000000086213896001955838394881527829954729909, -0.00000000000077309405828231370834958004724907736213, -0.00000000000067633964124314344699602746056894396910, -0.00000000000057854533609348077475345010674079831829, -0.00000000000048449821396266109178750059896720111673, -0.00000000000037740766768730401412144636012352507174, -0.00000000000027198452820980530590236216961739514585, -0.00000000000016584422451817397624908021332976939619, -0.00000000000004850719453339671990322783984213488850, 0.00000000000006670523646701257255306601009632742124, 0.00000000000018099431854172609314026925249118802851, 0.00000000000055718280706500449683793071164466578348, 0.00000000000068068744929132254490466374816246655267])

r200RSOS=np.array([ 3.32915946928641348634414498519618064165115356445312, 5.79669911032553919483234494691714644432067871093750, 7.95025336311720121074131384375505149364471435546875, 9.90136138176303326474680943647399544715881347656250, 11.70261673969733706712759158108383417129516601562500, 13.38496947835545469729368051048368215560913085937500, 14.56244883100407427889422251610085368156433105468750, 14.96887135807518731667187239509075880050659179687500, 16.42271948636247103081586828920990228652954101562500, 16.46889786359286134143076196778565645217895507812500, 17.89591791896678074635929078795015811920166015625000, 18.48055971413392839508560427930206060409545898437500, 19.25842631276526262240622600074857473373413085937500, 20.56319173780507014726026682183146476745605468750000, 20.74738889026207644405985774938017129898071289062500, 21.81576781794059982644284900743514299392700195312500, 23.02080336768844048833670967724174261093139648437500, 23.23271609252709524184865585993975400924682617187500, 24.18217939771230717838079726789146661758422851562500, 25.30328355708429199921738472767174243927001953125000, 25.94343659251956069056177511811256408691406250000000, 26.38702369327873853421806416008621454238891601562500, 27.43596950190058336715992481913417577743530273437500, 28.45235109330741707367451454047113656997680664062500, 28.88296575694469581208068120758980512619018554687500, 29.43818231706485377685567073058336973190307617187500, 30.39528256845891363013834052253514528274536132812500, 31.32520888077767651225258305203169584274291992187500, 32.05004466571553933817995130084455013275146484375000, 32.22948123831505284897502860985696315765380859375000, 33.10940658937695246777366264723241329193115234375000, 33.96618967197559157966679777018725872039794921875000, 34.23452676880278033877402776852250099182128906250000, 35.43773825149915523979871068149805068969726562500000, 39.03217729130020074990170542150735855102539062500000, 42.81129261423397025509984814561903476715087890625000, 46.74372405073020075860767974518239498138427734375000, 50.78768431316471776426624273881316184997558593750000, 54.89025888546254350330855231732130050659179687500000, 58.98708085190173733280971646308898925781250000000000, 63.00251067858249598430120386183261871337890625000000, 66.85050136546013277438760269433259963989257812500000, 68.30763974411252092977520078420639038085937500000000, 70.43631014319075234197953250259160995483398437500000, 73.65930574069795966352103278040885925292968750000000, 76.41637869050106246504583396017551422119140625000000, 78.60653169564642439581803046166896820068359375000000, 78.92712434935876331110193859785795211791992187500000, 80.13622750885537016074522398412227630615234375000000, 80.92490989173863624728255672380328178405761718750000, 81.01123406583836583649826934561133384704589843750000, 80.91080184332579960937437135726213455200195312500000, 80.05635244119721960487368050962686538696289062500000, 79.34825733950634685243130661547183990478515625000000, 78.35231860922134217162238201126456260681152343750000, 75.97607237684159997570532141253352165222167968750000, 75.82074495535418634517554892227053642272949218750000, 72.51560978680628011261433130130171775817871093750000, 71.87143584432375575943297008052468299865722656250000, 68.52146593984140565680718282237648963928222656250000, 67.53143606442965563019242836162447929382324218750000, 63.94956261949015896561832050792872905731201171875000, 63.21515485356891161927705979906022548675537109375000, 59.05611159513095742568111745640635490417480468750000, 58.93196786985904367384137003682553768157958984375000, 55.12159221783164042562930262647569179534912109375000, 53.61382596706598491209661005996167659759521484375000, 51.43833863692906760434198076836764812469482421875000, 48.14526386931959933690450270660221576690673828125000, 48.01273891272836635835119523108005523681640625000000, 44.84001234020688286818767664954066276550292968750000, 42.67195084571919494464964373037219047546386718750000, 41.90695757540749610825514537282288074493408203125000, 39.19934583684270990033837733790278434753417968750000, 37.32804434513816715934808598831295967102050781250000, 36.70172983154269275019032647833228111267089843750000, 34.39626889528577891042004921473562717437744140625000, 32.26787764267078273405786603689193725585937500000000, 32.22867299972432419963297434151172637939453125000000, 30.30245041686844231776376545894891023635864257812500, 28.48486228105458195614119176752865314483642578125000, 27.46612003533474677396952756680548191070556640625000, 26.80273956149968839213215687777847051620483398437500, 25.24541052061135815165471285581588745117187500000000, 23.80112090984814798844126926269382238388061523437500, 23.10811889956299935988681681919842958450317382812500, 22.46101878581033872706029796972870826721191406250000, 21.21455530412709578058638726361095905303955078125000, 20.05520920819515495736595767084509134292602539062500, 19.19626784034532818168372614309191703796386718750000, 18.97652692221964088048480334691703319549560546875000, 17.97036717298029273592874233145266771316528320312500, 17.03266310894792212593529256992042064666748046875000, 16.15439580921098539079139300156384706497192382812500, 15.74725013938012807557242922484874725341796875000000, 15.33357265486574405599640158470720052719116210937500, 14.56435650463195408121919172117486596107482910156250, 13.84394619892064604016468365443870425224304199218750, 13.16883730811397157367537147365510463714599609375000, 12.75821843274764155751199723454192280769348144531250, 12.53411782607371982578570168698206543922424316406250, 11.93691135762270505438209511339664459228515625000000, 11.37747605442946330356335238320752978324890136718750, 10.84962222215978755457399529404938220977783203125000, 10.35397498590349485425576858688145875930786132812500, 10.21011540790699712033529067412018775939941406250000, 9.88512424585815274724609480472281575202941894531250, 9.44250429977626737354512442834675312042236328125000, 9.02360488829765117202441615518182516098022460937500, 8.63142860674118850283775827847421169281005859375000, 8.25686149274972081002488266676664352416992187500000, 8.07432304424459879044206900289282202720642089843750, 7.90297511961192533647135860519483685493469238281250, 7.56553151698890058440838402020744979381561279296875, 7.25171374914915212173127656569704413414001464843750, 6.95304888049011271533572653424926102161407470703125, 6.66545181776851602961642129230313003063201904296875, 6.39471097239337904483136298949830234050750732421875, 6.30610896980611812523420667275786399841308593750000, 6.13739120374135183055841480381786823272705078125000, 5.88358513957377926573144577560015022754669189453125, 5.66510229999457504135307317483238875865936279296875, 5.43582815336805502681727375602349638938903808593750, 5.22091596307651428787721670232713222503662109375000, 5.02456280848116332293784580542705953121185302734375, 4.86323597901603221771438256837427616119384765625000, 4.82868108962976450015958107542246580123901367187500, 4.63997473595735776541459927102550864219665527343750, 4.46248314556734726465947460383176803588867187500000, 4.30597574719045717017706920159980654716491699218750, 4.14702775078837415634325225255452096462249755859375, 3.98460810413583876865573074610438197851181030273438, 3.83864914704049198235225048847496509552001953125000, 3.69541767465792636571109142096247524023056030273438, 3.70257210583576101825542536971624940633773803710938, 3.57727915699376142200094363943208009004592895507812, 3.45063725130622378500788727251347154378890991210938, 3.33220319806321940703242034942377358675003051757812, 3.21452706653717656948288095009047538042068481445312, 3.10329315400522487422563244763296097517013549804688, 2.99734125071381107829893153393641114234924316406250, 2.89967326102016453859278044546954333782196044921875, 2.79615958626975391609903454082086682319641113281250, 2.80615584611111135160399499000050127506256103515625, 2.72324638088984638528700088500045239925384521484375, 2.60386494382797284430353101924993097782135009765625, 2.53488756547187632506279442168306559324264526367188, 2.42922870606977703289430792210623621940612792968750, 2.34092742887222193814977799775078892707824707031250, 2.31323634813266698628808626381214708089828491210938, 2.21595749244267814503928093472495675086975097656250, 2.15773821318171243888173194136470556259155273437500, 2.08760324070559466491658895392902195453643798828125, 2.06476033807582215473530595772899687290191650390625, 1.96299233780469339905039305449463427066802978515625, 1.94411591764728974851550447056069970130920410156250, 1.88368130282052903545775279781082645058631896972656, 1.83398163385112011880551108333747833967208862304688, 1.79714810441019401388018650322919711470603942871094, 1.69262902249071922611278750991914421319961547851562, 1.67503724062256242888224733178503811359405517578125, 1.58114158846269381442084522859659045934677124023438, 1.57570243447721813900841425493126735091209411621094, 1.53674816224615073956272226496366783976554870605469, 1.49682023707005495971600339544238522648811340332031, 1.48082196377175323576125265390146523714065551757812, 1.43766083850838066737765075231436640024185180664062, 1.32057236499700048071304081531707197427749633789062, 1.38493436663454727586497483571292832493782043457031, 1.32468931180293858496099801413947716355323791503906, 1.28946262558005830811680425540544092655181884765625, 1.17908167976025923806560058437753468751907348632812, 1.25392656988417816599223897355841472744941711425781, 1.17477207270491912360910191637231037020683288574219, 1.26518638047556875037003010220360010862350463867188, 1.11954424932664564629192227585008367896080017089844, 1.08099810221741510218862458714284002780914306640625, 1.01669882530485744531745240237796679139137268066406, 1.04799648483985086144798515306320041418075561523438, 0.97725111232832628793687490542652085423469543457031, 0.96441741269884528886535690617165528237819671630859, 1.01959149077780431014161877101287245750427246093750, 0.90776861466869462891082775968243367969989776611328, 0.93029348992678861929306322053889743983745574951172, 1.05156352439385214481148977938573807477951049804688, 0.97423295850029290043892160610994324088096618652344, 0.92597229408926906568666481689433567225933074951172, 0.88869448439763909508570804973714984953403472900391, 0.89951868233430565258146316409693099558353424072266, 1.10973452111119619267753932945197448134422302246094, 0.68512466599302046521557940650382079184055328369141, 0.66815989845208556552336176537210121750831604003906, 0.78473633861486313811894888203823938965797424316406, 0.84043807942182113812634725036332383751869201660156, 0.81744797743652131138958338851807639002799987792969, 0.65512554715824156126302568736718967556953430175781, 0.75533157729498123789113606108003295958042144775391, 0.37847382617217495415218309062765911221504211425781, 0.52778548435198446853178211313206702470779418945312, 0.43452990140200542512616266321856528520584106445312, 0.96888471582150137439981563147739507257938385009766, 0.81804816721135009682797090135863982141017913818359, 0.67691350998957766638142174997483380138874053955078, 0.65437403267204918844157646162784658372402191162109, 0.23765116256078597234413507521821884438395500183105, 0.62064507198271701149394630192546173930168151855469, 0.55339752476172199280313179770018905401229858398438, 0.36698347236636885693172871469869278371334075927734, -0.35633903427173901912183850981818977743387222290039, -0.19639893075204722938664758657978381961584091186523, -0.55956074702114111385498063100385479629039764404297, -0.38942980496882867447183684816991444677114486694336, -0.24465267420186526114989078450889792293310165405273, 0.24379693929945278618731663300422951579093933105469, 0.09194661047757878014063948057810193859040737152100, 0.03958534725074814436540648898699146229773759841919, 0.43162578291784381434581518988125026226043701171875, -0.94413614268825030162446410031407140195369720458984, -0.18953447401538048300295713488594628870487213134766, -1.41423216910522886458068114734487608075141906738281, -1.21185836074901476244747300370363518595695495605469, -0.40909550606452976806437504819768946617841720581055, -0.74813943323803633322910400238470174372196197509766, -0.44983015683350374702698104556475300341844558715820, -0.11681635045412544493537154721707338467240333557129, 0.89084894566824046613362497737398371100425720214844, 0.15551449927891525248924153856933116912841796875000, -1.00063609681778165061416530079441145062446594238281, -0.01493888349096624858225457188609652803279459476471, -1.46572121292886592414106416981667280197143554687500, -0.26788185236901240759976872141123749315738677978516, 0.69153349165213451321676529914839193224906921386719, -1.70424784623428249297205638868035748600959777832031, -0.69137275586532642712711549393134191632270812988281, 0.35815588540215048674042463972000405192375183105469, 0.63626186158620923194462193350773304700851440429688, -0.69649838230232030689137445733649656176567077636719, -0.22028555138270738966710382555902469903230667114258, -0.65170349083118206401366023783339187502861022949219, -1.02129632580724649670855797012336552143096923828125, -2.19165086152534405172787046467419713735580444335938, -0.48597350929118404705420175559993367642164230346680, 0.04390550988953462879793576689735346008092164993286, -1.32977405109267254879057418293086811900138854980469, -1.24540128939759742188186919520376250147819519042969, -1.71092883007553564489455766306491568684577941894531, -0.34095310252973337616921867265773471444845199584961, -1.23965642631231909298605842195684090256690979003906, -1.16144365475841748747143356013111770153045654296875])

r201RSOS=np.array([ -0.33514061591588600874658254724636208266019821166992, -0.55560653733567044731955775205278769135475158691406, -0.73896292377824512875861273641930893063545227050781, -0.89961829857787767306120940702385269105434417724609, -1.04411628532227940269194732536561787128448486328125, -1.17619131983987035283689692732878029346466064453125, -1.26713206455766091984571630746359005570411682128906, -1.29825389710410310506460973556386306881904602050781, -1.40850485247811318956223658460658043622970581054688, -1.41198190390120870141288378363242372870445251464844, -1.51860727572978282395865790022071450948715209960938, -1.56187102509420872031853377848165109753608703613281, -1.61907118012430450981753438099985942244529724121094, -1.71411413225166420204459427623078227043151855468750, -1.72744261741791049757921427953988313674926757812500, -1.80433545410793549912398248125100508332252502441406, -1.89022544507173573258285159681690856814384460449219, -1.90524056018445553384310642286436632275581359863281, -1.97219460160869064502264791371999308466911315917969, -2.05059128757892716876654048974160104990005493164062, -2.09504346067018376587043348990846425294876098632812, -2.12571538905957968523807721794582903385162353515625, -2.19782195855632700443038629600778222084045410156250, -2.26713894074490296404178479861002415418624877929688, -2.29634510856695639446911627601366490125656127929688, -2.33386347370609703588684169517364352941513061523438, -2.39817309205138640137988659262191504240036010742188, -2.46022382504700631855598658148664981126785278320312, -2.50829355272797061005007890344131737947463989257812, -2.52015522275647629868444710155017673969268798828125, -2.57809588158190372553235647501423954963684082031250, -2.63415904304557635384753666585311293601989746093750, -2.65164458186924045790533455146942287683486938476562, -2.72964760922106508544970893126446753740310668945312, -2.95872428361594108636722921801265329122543334960938, -3.19336294659971331455494691908825188875198364257812, -3.43089115176027847908812873356509953737258911132812, -3.66811772905907940156566837686114013195037841796875, -3.90133445041461790481207572156563401222229003906250, -4.12635825252443222410647649667225778102874755859375, -4.33860103205210467791630435385741293430328369140625, -4.53316750125558520778668025741353631019592285156250, -4.60422993617991593851002107840031385421752929687500, -4.70500548703610022016619041096419095993041992187500, -4.84908333646359590574093090253882110118865966796875, -4.96059649290030169055398800992406904697418212890625, -5.03520724799814178851420365390367805957794189453125, -5.04426344042833463277020200621336698532104492187500, -5.06930038808761285196169410482980310916900634765625, -5.06021070788480731295067016617394983768463134765625, -5.03097984273803611188213835703209042549133300781250, -5.00644624112887104416813599527813494205474853515625, -4.90786326560991881251538870856165885925292968750000, -4.84531969334621770428839226951822638511657714843750, -4.76576637567366923065037553897127509117126464843750, -4.59365851091412391582480267970822751522064208984375, -4.58293109805402920642336539458483457565307617187500, -4.36353135762550348175636827363632619380950927734375, -4.32226863314419862405202366062439978122711181640625, -4.11297494340897085152164436294697225093841552734375, -4.05250189511631919714318428304977715015411376953125, -3.83764017075405838852475426392629742622375488281250, -3.79423730695001504287233728973660618066787719726562, -3.55171421070146831056035807705484330654144287109375, -3.54456741054985347005867879488505423069000244140625, -3.32650961000340350537385347706731408834457397460938, -3.24107646485430356264600959548261016607284545898438, -3.11851053592651972223848133580759167671203613281250, -2.93439022013865580262859111826401203870773315429688, -2.92700990849934283843936100311111658811569213867188, -2.75097811176061712856721896969247609376907348632812, -2.63126510840300342763953267422039061784744262695312, -2.58914092105480886374380133929662406444549560546875, -2.44032231698195145597196642484050244092941284179688, -2.33771705080244585062132500752341002225875854492188, -2.30344224293774857414973666891455650329589843750000, -2.17728601193299597937880207609850913286209106445312, -2.06090911088763473202334353118203580379486083984375, -2.05875041987240958718530237092636525630950927734375, -1.95345641850541040795974367938470095396041870117188, -1.85401399048327397700575147609924897551536560058594, -1.79824278166151674263062432146398350596427917480469, -1.76191199414063848216471797059057280421257019042969, -1.67652029201907337707666556525509804487228393554688, -1.59712877588405288697970263456227257847785949707031, -1.55890059848092765726335073850350454449653625488281, -1.52332981173997783486129264929331839084625244140625, -1.45444526804978724321415484155295416712760925292969, -1.39021446812832172312823786342050880193710327148438, -1.34232893306413991751924186246469616889953613281250, -1.33022361476359773924116325360955670475959777832031, -1.27410553366608048087016413774108514189720153808594, -1.22161388537825077449383570638019591569900512695312, -1.17217410481834583002580529864644631743431091308594, -1.14904019872398865942386692040599882602691650390625, -1.12570027485953216839220658584963530302047729492188, -1.08215773301373019421589560806751251220703125000000, -1.04096332431515925520670862169936299324035644531250, -1.00247331982386111981497833767207339406013488769531, -0.97872249830871338449611585019738413393497467041016, -0.96594700915739339919241501775104552507400512695312, -0.93137977865069221383720332596567459404468536376953, -0.89888928231293974135951430071145296096801757812500, -0.86813496611710794237382060600793920457363128662109, -0.83887451847960281536842330751824192702770233154297, -0.83041772577739314531442005318240262567996978759766, -0.81110017929059130548097300561494193971157073974609, -0.78495099667519918629210451399558223783969879150391, -0.75976849178529826112082901090616360306739807128906, -0.73627690166721626585655258168117143213748931884766, -0.71364136121513521704429194869589991867542266845703, -0.70249324363981979768567498467746190726757049560547, -0.69173414727071602658980964406509883701801300048828, -0.67107959541750783483138320661964826285839080810547, -0.65135772053055318586700650484999641776084899902344, -0.63305662898515957515144236822379752993583679199219, -0.61529314112951616344560079596703872084617614746094, -0.59854784118836534823060446797171607613563537597656, -0.59320401524231503032069667824544012546539306640625, -0.58187173290281712922933365916833281517028808593750, -0.56624542332466243355071355836116708815097808837891, -0.55153824492033531878831809081020765006542205810547, -0.53683186739337263038152059380081482231616973876953, -0.52375862246485604956092174688819795846939086914062, -0.51051713903807949268554011723608709871768951416016, -0.50042244032270588594002447280217893421649932861328, -0.49786035285016477791586453349736984819173812866211, -0.48540044985811831024236084886069875210523605346680, -0.47367096733332109126379805275064427405595779418945, -0.46214744113195321828513328910048585385084152221680, -0.45182419528262446339894609081966336816549301147461, -0.43996356075234616112012986377521883696317672729492, -0.43168201044048387648999209886824246495962142944336, -0.42147993808684475203207853155618067830801010131836, -0.42145910346946463542749938824272248893976211547852, -0.41267645872494113090667156029667239636182785034180, -0.40393299015870209878187324648024514317512512207031, -0.39548577843317989088944841569173149764537811279297, -0.38688396261079777138647273204696830362081527709961, -0.37846931209974193910383633010496851056814193725586, -0.37335610307548899866603164809930603951215744018555, -0.36149836246534161610099999961676076054573059082031, -0.35598326669270791144938925754104275256395339965820, -0.35708562154625506090965814109949860721826553344727, -0.35084455309770584685580274708627257496118545532227, -0.34327664331710044942624904251715634018182754516602, -0.33715248933630609373679476448160130530595779418945, -0.33249851469013719240663817799941170960664749145508, -0.32401973046204562978189755995117593556642532348633, -0.31825248753524515432644648171844892203807830810547, -0.31528578992974742867261284118285402655601501464844, -0.30947051802489145000407688712584786117076873779297, -0.30183562797991875248371229645272251218557357788086, -0.30345544155275433473306634368782397359609603881836, -0.29996481980880274065270896244328469038009643554688, -0.29513857594123821259657347582106012850999832153320, -0.28971499462438843330858162516960874199867248535156, -0.28578225689810249354749771555361803621053695678711, -0.28119733880257546942971202952321618795394897460938, -0.27604739782375281587079030032327864319086074829102, -0.27238877437763847622065327414020430296659469604492, -0.26398827993659029766959633889200631529092788696289, -0.26218446163244613078546763063059188425540924072266, -0.26096102814001181924297156911052297800779342651367, -0.25747044391381945782626416985294781625270843505859, -0.25914676027923888579351796579430811107158660888672, -0.25357608558104993701221019364311359822750091552734, -0.24922485514120010230421087271679425612092018127441, -0.24800865374962816067849757928343024104833602905273, -0.24005821263950530286557238923705881461501121520996, -0.24465923557565480428444004701304947957396507263184, -0.24147812772110596735153364988946123048663139343262, -0.23584077419329052549556990925339050590991973876953, -0.23427035240978844043979734124150127172470092773438, -0.23153833367046405822264887319761328399181365966797, -0.23166207464337573718182738957693800330162048339844, -0.22481379562150777262630185759917367249727249145508, -0.21611704952665089507490847609005868434906005859375, -0.21389543330106722263117546845023753121495246887207, -0.21605767186101473842363418498280225321650505065918, -0.21261400293335597222466049061040394008159637451172, -0.20337930050190985986624525594379520043730735778809, -0.20694382344149817032352700607589213177561759948730, -0.21027801815305663390986978811270091682672500610352, -0.21106855251353379143708366427745204418897628784180, -0.18772159728958004443200024979887530207633972167969, -0.19847410319387265298374245503509882837533950805664, -0.19920134859541946403815870780817931517958641052246, -0.19311660893352894374785932996019255369901657104492, -0.20626679511426471158586082310648635029792785644531, -0.17888028339556294454837370722088962793350219726562, -0.19566856952281855286379652625328162685036659240723, -0.18167561604981324885343951791583094745874404907227, -0.16862043016922242943955723148974357172846794128418, -0.18626272413075048439701220104325329884886741638184, -0.19089512332299099495180882968270452693104743957520, -0.18591523446641752825847504482226213440299034118652, -0.15990905193942611672852649462583940476179122924805, -0.17196763547131913019150317722960608080029487609863, -0.17243203739131229834669056799612008035182952880859, -0.21140669096843708874011724674346623942255973815918, -0.18150025302588332354325473261269507929682731628418, -0.16458500141194112864617693503532791510224342346191, -0.17471765940978603581790196130896219983696937561035, -0.18262886780860632107703622750705108046531677246094, -0.15378558840284445308199678947858046740293502807617, -0.18475109545372533914608936811418971046805381774902, -0.16187749892990613287402368314360501244664192199707, -0.12793123069642742262175261203083209693431854248047, -0.15754590409985880228305177297443151473999023437500, -0.15033049523849692508115083455777494236826896667480, -0.15419674601502669775143772312731016427278518676758, -0.12739052299609501806010314339800970628857612609863, -0.16035798353228758461597180939861573278903961181641, -0.13199822939697031243255764820787589997053146362305, -0.18637102138738870227285815417417325079441070556641, -0.19619533779031486653288141042139614000916481018066, -0.16246055815812987521695731629733927547931671142578, -0.14047704796629992274326070855750003829598426818848, -0.15182922762138839622991781652672216296195983886719, -0.12640192979528069860961636550200637429952621459961, -0.12491694284678951654132816884157364256680011749268, -0.16627233707324515221692706745670875534415245056152, -0.14363745132969127360489380862418329343199729919434, -0.14536624955089513799855183151521487161517143249512, -0.20008303317421868849912414134450955316424369812012, -0.10751293912255889539952846689629950560629367828369, -0.08979923473042392134679801074526039883494377136230, -0.13275903466709806921564052117901155725121498107910, -0.13071005405177196778687687128694960847496986389160, -0.15726877977858869095406646465562516823410987854004, -0.04112962931811236372281470607958908658474683761597, -0.06265366581352777020086364245798904448747634887695, -0.16544925541671332003268446442234562709927558898926, -0.15722200737433536521514554351597325876355171203613, -0.14684286815954983307364045685972087085247039794922, -0.14334285352576500716104135335626779124140739440918, -0.07096256570405348740315787381405243650078773498535, -0.15027969313721448174625550109340110793709754943848, -0.05367299596283502810534216109772387426346540451050, -0.03366397250780699124117489873242448084056377410889, -0.16749311528267424309390776215877849608659744262695, -0.03444171181333156167569953254314896184951066970825, -0.10269654558185625781163707870291545987129211425781, -0.09502389646507417020337982194178039208054542541504, -0.01647881744105300638736366636294405907392501831055, -0.09700777744733599106119470434350660070776939392090, -0.09563980403215074921341454228240763768553733825684, -0.13036331284433969046610002351371804252266883850098])

r210RSOS=np.array([ 1.03866555109666069967033763532526791095733642578125, 1.83556172160442243601607970049371942877769470214844, 2.53772410559032923771383138955570757389068603515625, 3.17740533034358785258177704236004501581192016601562, 3.77025976598692036390048087923787534236907958984375, 4.32559703873419465480765211395919322967529296875000, 4.71507319035727245903899529366753995418548583984375, 4.84966784318596122460576225421391427516937255859375, 5.33161265842543485860005603171885013580322265625000, 5.34694683141723281494250841205939650535583496093750, 5.82081459054743444170298971584998071193695068359375, 6.01515546613518914398355263983830809593200683593750, 6.27392945750163466556159619358368217945098876953125, 6.70839512997456033360776928020641207695007324218750, 6.76976784816903087715900255716405808925628662109375, 7.12598507390508384418126297532580792903900146484375, 7.52814738921479165156824819860048592090606689453125, 7.59891243463302679117532534291967749595642089843750, 7.91614592545055550942834088345989584922790527343750, 8.29103830473463609962436748901382088661193847656250, 8.50524800434234862223092932254076004028320312500000, 8.65375738298813601545589335728436708450317382812500, 9.00511337407872325400148838525637984275817871093750, 9.34585707118146125083057995652779936790466308593750, 9.49029133513083955620004417141899466514587402343750, 9.67660091054437287994005600921809673309326171875000, 9.99793801991893715808146225754171609878540039062500, 10.31039706313508474977425066754221916198730468750000, 10.55408294043509087600796192418783903121948242187500, 10.61443360784797995677308790618553757667541503906250, 10.91049048852719494107077480293810367584228515625000, 11.19895278252797687912334367865696549415588378906250, 11.28932024963592262167821900220587849617004394531250, 11.69483433779340941782720619812607765197753906250000, 12.90853204749797455974658078048378229141235351562500, 14.18852573802585759210614924086257815361022949218750, 15.52511686266873702777502330718562006950378417968750, 16.90528679687015767285629408434033393859863281250000, 18.31239090478275954865239327773451805114746093750000, 19.72600916170571849761472549289464950561523437500000, 21.12197209714689449810975929722189903259277343750000, 22.47264954350333354682334174867719411849975585937500, 22.98843996146995394269652024377137422561645507812500, 23.74742412367775301618166849948465824127197265625000, 24.91338407865509907423984259366989135742187500000000, 25.93653731072753387820739590097218751907348632812500, 26.78308414817001903429627418518066406250000000000000, 26.91174673164967856564544490538537502288818359375000, 27.42098793357659047842389554716646671295166015625000, 27.82182546632304109834876726381480693817138671875000, 27.94305381226752515999578463379293680191040039062500, 27.96255290445355257133996929042041301727294921875000, 27.82718210655020740773579746019095182418823242187500, 27.66271151853672449760779272764921188354492187500000, 27.40836402872650268136567319743335247039794921875000, 26.75269151091358565963673754595220088958740234375000, 26.70837181211828337268343602772802114486694335937500, 25.73960028936077293337802984751760959625244140625000, 25.54637112232972029346456110943108797073364257812500, 24.52450257716377279848529724404215812683105468750000, 24.21800503178992514108358591329306364059448242187500, 23.09460270507381807192359701730310916900634765625000, 22.86184480710690181126665265765041112899780273437500, 21.52910063200567947205854579806327819824218750000000, 21.48903331053529086602793540805578231811523437500000, 20.24825824402342178132130356971174478530883789062500, 19.75249784647032313955605786759406328201293945312500, 19.03243214866587607048131758347153663635253906250000, 17.93234241656536553932710376102477312088012695312500, 17.88783745270246683389814279507845640182495117187500, 16.81577906637784280974301509559154510498046875000000, 16.07676579118840365367759659420698881149291992187500, 15.81459461621251527674303360981866717338562011718750, 14.88140980145769276532519143074750900268554687500000, 14.23110298392621508867250668117776513099670410156250, 14.01268469443333231083670398220419883728027343750000, 13.20387568196305672074686299310997128486633300781250, 12.45071320819253557488082151394337415695190429687500, 12.43687169909753542640373780159279704093933105468750, 11.75024464054309447647028719075024127960205078125000, 11.09761000884960679968571639619767665863037109375000, 10.72942358346332980545412283390760421752929687500000, 10.48905074899096412366361619206145405769348144531250, 9.92148644260979750697515555657446384429931640625000, 9.39085566395095838743145577609539031982421875000000, 9.13523112753186694590112892910838127136230468750000, 8.89611122946212695694612193619832396507263183593750, 8.43293166771344182564007496694102883338928222656250, 7.99942622299107597427791915833950042724609375000000, 7.67448673888033283674303675070405006408691406250000, 7.59205127791059641850779371452517807483673095703125, 7.21140156682544386512745404615998268127441406250000, 6.85297810367618520643873125663958489894866943359375, 6.51688372373472990517484504380263388156890869140625, 6.35953996108375552154257093206979334354400634765625, 6.20016358112985610517853274359367787837982177734375, 5.90271823045777832561498144059441983699798583984375, 5.62204458507323856508719472913071513175964355468750, 5.35763827880142162740639832918532192707061767578125, 5.19577218411419927690531039843335747718811035156250, 5.10748357952747067400878222542814910411834716796875, 4.87122259223473896838640939677134156227111816406250, 4.65000352797173910346373304491862654685974121093750, 4.43726152572352994241100532235577702522277832031250, 4.23598985753660084441207800409756600856781005859375, 4.18151774168445466983712321962229907512664794921875, 4.04800440882048828683537067263387143611907958984375, 3.86799908962056360195447268779389560222625732421875, 3.69779098339743317325201132916845381259918212890625, 3.53664220259827422054854650923516601324081420898438, 3.38256387372051792183924590062815696001052856445312, 3.30863144851410595492779975757002830505371093750000, 3.23549178859613917325077636633068323135375976562500, 3.09929298802294495018827547028195112943649291992188, 2.96500756719836600083795019600074738264083862304688, 2.83775078223725207848815443867351859807968139648438, 2.71768446901567095608243107562884688377380371093750, 2.60419436497887657466776545334141701459884643554688, 2.57366833523102034320118036703206598758697509765625, 2.48834808248800687380253293667919933795928955078125, 2.39584633478206310286395819275639951229095458984375, 2.28204000178586152713933188351802527904510498046875, 2.19181360623241516805137507617473602294921875000000, 2.10271702713391395178632592433132231235504150390625, 2.01922710787273063104407810897100716829299926757812, 1.94997903371696912344646079873200505971908569335938, 1.93617496474963157737647634348832070827484130859375, 1.85695171237348799486710504424991086125373840332031, 1.78801912812905738903168639808427542448043823242188, 1.70876934714114114832739232952008023858070373535156, 1.63694434664118415589939559140475466847419738769531, 1.57274354327376730822152239852584898471832275390625, 1.51092228070082046365030237211612984538078308105469, 1.45391912811980561492930519307265058159828186035156, 1.43845472952719277692779087374219670891761779785156, 1.39282516300417391619248519418761134147644042968750, 1.31868803754626928714799305453198030591011047363281, 1.27708463727622523187221759144449606537818908691406, 1.21442243333185784237571169796865433454513549804688, 1.16658659038886836079029762913705781102180480957031, 1.12718037133738135935345781035721302032470703125000, 1.07192206785290977677504997700452804565429687500000, 1.04086688865469856324352804222144186496734619140625, 1.01732267743624871236818307806970551609992980957031, 0.98221383910986637122420006562606431543827056884766, 0.92286113815184256381485283782240003347396850585938, 0.90029750172976430455662466556532308459281921386719, 0.86977106136806103808822854261961765587329864501953, 0.85288534405800409121667371437069959938526153564453, 0.77803702579196287736351678177015855908393859863281, 0.77088562238132640747068080600001849234104156494141, 0.71802000165749879645460396204725839197635650634766, 0.72252582880663329678583295390126295387744903564453, 0.68233527546209271630317516610375605523586273193359, 0.68597273306704564799218815096537582576274871826172, 0.64654112249203665729879730861284770071506500244141, 0.59671615360655050341875949015957303345203399658203, 0.59097054597086029481545210728654637932777404785156, 0.57817388949072956449981575133278965950012207031250, 0.57342565830376446278648927545873448252677917480469, 0.49309727505666278712936900774366222321987152099609, 0.46744575217308975689789463103807065635919570922852, 0.48235931056766689906112333119381219148635864257812, 0.47270660839940675801429392777208704501390457153320, 0.43585805398268490096214122786477673798799514770508, 0.37384247357476974027434835079475305974483489990234, 0.34812517252795144306887209495471324771642684936523, 0.43769583758075114587882126215845346450805664062500, 0.34300727588114432453636482023284770548343658447266, 0.32735637808875417409382180267130024731159210205078, 0.33067669956976447620533576809975784271955490112305, 0.31528476150023132529298663939698599278926849365234, 0.24195939898060467299067965996073326095938682556152, 0.27598007507423089057496667919622268527746200561523, 0.24189401289613862711114222747710300609469413757324, 0.22937712915132785207461552090535406023263931274414, 0.17019729961724996969429923865391174331307411193848, 0.15948643266384440742022832182556157931685447692871, 0.13266909189738038121753049836115678772330284118652, 0.13572488856011760693931478272133972495794296264648, 0.12229732064366378996300710468858596868813037872314, 0.10011854702539860206833566280693048611283302307129, 0.04579844353080893271101814434587140567600727081299, -0.05717430091931601648935767912007577251642942428589, -0.02376828953221029119835527865234325872734189033508, -0.00672061450435684423765358985747297992929816246033, -0.03202319062226372664570206438838795293122529983521, -0.04110916671689226337127465171761286910623311996460, -0.08662285387155285731886067424056818708777427673340, -0.14950665398632029257086628604156430810689926147461, -0.02789039234275746126368034083498059771955013275146, -0.16588845614321792720780024410487385466694831848145, -0.22742323380669510202167771240056026726961135864258, -0.22170294518370442515831086893740575760602951049805, -0.17776575053983248442257547594635980203747749328613, -0.09930663746780503398081663135599228553473949432373, -0.29256771899432387762374219164485111832618713378906, -0.19379325809169517524921388940128963440656661987305, -0.17383715977327715562772425528237363323569297790527, -0.14268221883506110314598913646477740257978439331055, -0.50404115790469783409122328521334566175937652587891, -0.28231604765502027465373657832969911396503448486328, -0.30462997202099967308797090481675695627927780151367, -0.36143422545980380400365561399667058140039443969727, -0.13358160628333928809929886938334675505757331848145, -0.12668425046442566284099484619218856096267700195312, -0.09686207162720494867613751921453513205051422119141, -0.12790714943959186067345967785513494163751602172852, 0.41178843713607204968241148890228942036628723144531, 0.21029029739825685907383956418925663456320762634277, 0.21972710993324146011573816394957248121500015258789, 0.30678218869268453206089475315820891410112380981445, 0.37604562008234726500077726996096316725015640258789, 0.12458493389520536309689191512006800621747970581055, -0.32485745714025210384434672050701919943094253540039, 0.12522779413978316065403362244978779926896095275879, -0.12675375292785734382405848919006530195474624633789, 0.25279393627645380115964712786080781370401382446289, 0.11834856662414779127079356157992151565849781036377, 0.14072357020846146258286069041787413880228996276855, 0.09770655923685854504778802720466046594083309173584, 0.04549421033460207541843089984467951580882072448730, 0.24858105409996689161289395997300744056701660156250, 0.32660012243826713751460033563489560037851333618164, 0.20101140175268000787056621447845827788114547729492, 0.06102104340381115515912213709270872641354799270630, 0.21248336708515594417612248889781767502427101135254, 0.22664070420210558065576833541854284703731536865234, 0.04793215328219140036747347721757250837981700897217, 0.00010996307915002936244665276976917311912984587252, 0.06601577775064425279705204729907563887536525726318, 0.47534967774069364354616595846891868859529495239258, 0.01099895691571934307206870329309822409413754940033, 0.12877760294019466313919508593244245275855064392090, 0.07990685624699093991818443782904068939387798309326, -0.32833246896053003283100224507506936788558959960938, 0.45111226579631857891428126094979234039783477783203, 0.27276489564331424242382695410924497991800308227539, 0.32119355101808499952653619402553886175155639648438, -0.03604425604022590268193937390606151893734931945801, 0.80634567987764282914753266595653258264064788818359, 0.64933646899892982773394578543957322835922241210938, 0.65858542232759254009266669527278281748294830322266, 0.21461956564812845194012425054097548127174377441406, 0.61830569148411773650053646633750759065151214599609, 0.86360674140241200369416674220701679587364196777344, 0.50786638773792369683235392585629597306251525878906, 0.65572028109612512380977022985462099313735961914062, 0.48072325398907256310820912403869442641735076904297])

r211RSOS=np.array([ -0.06698163061434067588884033739304868504405021667480, -0.11839450223239218751292156639465247280895709991455, -0.16369493574185275952537210741866147145628929138184, -0.20496534163978563647390274127246811985969543457031, -0.24321348338233078623105143378779757767915725708008, -0.27904213449118175915941719722468405961990356445312, -0.30416972463114999580824360236874781548976898193359, -0.31285286472694845416597786424972582608461380004883, -0.34394654541211860943050737660087179392576217651367, -0.34493538090565895037897803376836236566305160522461, -0.37550767411387547811685294618655461817979812622070, -0.38804615232639594335495303312200121581554412841797, -0.40474030542767919227387096725578885525465011596680, -0.43277129394120567029702328909479547291994094848633, -0.43673072615748059766005439996661152690649032592773, -0.45971219471271240752940911988844163715839385986328, -0.48565834765199800138191221776651218533515930175781, -0.49022381723527369556947519413370173424482345581055, -0.51069041041708507222551816084887832403182983398438, -0.53487682106850364949224285737727768719196319580078, -0.54869699626229828659518261702032759785652160644531, -0.55827778747996359420824319386156275868415832519531, -0.58094633963028130541061955227633006870746612548828, -0.60292932815580546623834834463195875287055969238281, -0.61224808942524067134627330233342945575714111328125, -0.62426793477055997350078087038127705454826354980469, -0.64499943737037601643180551036493852734565734863281, -0.66515799584790424869851221956196241080760955810547, -0.68088003265737540026236729318043217062950134277344, -0.68477302110274229640651810768758878111839294433594, -0.70387378984014037364147498010424897074699401855469, -0.72248406612597237952400064386893063783645629882812, -0.72831332726032915747538254436221905052661895751953, -0.75447662426218342623940316116204485297203063964844, -0.83277993059550836640880788763752207159996032714844, -0.91535966396483992024712961210752837359905242919922, -1.00159251368900581447007880342425778508186340332031, -1.09063556176787890272805725544458255171775817871094, -1.18141602837729275954359309253050014376640319824219, -1.27261686324728540142814381397329270839691162109375, -1.36267888781446133705799184099305421113967895507812, -1.44982008544485174716953679308062419295310974121094, -1.48309605029103352968888884788611903786659240722656, -1.53206261474355187601759098470211029052734375000000, -1.60728606241601168491683893080335110425949096679688, -1.67329556811780522096455570135731250047683715820312, -1.72791136366796527212841283471789211034774780273438, -1.73621049824578377318573529919376596808433532714844, -1.76906698297638564909561864624265581369400024414062, -1.79492762657109716784020747581962496042251586914062, -1.80274805596529241746850402705604210495948791503906, -1.80400579593664978084177619166439399123191833496094, -1.79527262874242943269109673565253615379333496093750, -1.78466131242877557028236878977622836828231811523438, -1.76825168778286512250019768544007092714309692382812, -1.72594887041969591301437958463793620467185974121094, -1.72308984592606795338554093177663162350654602050781, -1.66058861355502451750965065002674236893653869628906, -1.64811974740679989537284200196154415607452392578125, -1.58219353026242015580749011860461905598640441894531, -1.56241784510277725850357910530874505639076232910156, -1.48994413709706852166902990575181320309638977050781, -1.47492307951087298079073661938309669494628906250000, -1.38893887830060935861808957270113751292228698730469, -1.38635965097004509871680966170970350503921508789062, -1.30630205908524388291880313772708177566528320312500, -1.27431880459876256672657746094046160578727722167969, -1.22786217010767240154223145509604364633560180664062, -1.15688728884056746260000636539189144968986511230469, -1.15401060578770731090969547949498519301414489746094, -1.08485122317482551856926420441595837473869323730469, -1.03716769191307922604039504221873357892036437988281, -1.02024827917436788915495071705663576722145080566406, -0.96004944986974172227434110027388669550418853759766, -0.91810026287722557025716696443851105868816375732422, -0.90400582287669517533856833324534818530082702636719, -0.85181490903495082900320767294033430516719818115234, -0.80321464180593227233373454510001465678215026855469, -0.80233584298730875605798473770846612751483917236328, -0.75803032090669675291394469240913167595863342285156, -0.71593721290281853164572112291352823376655578613281, -0.69214435683787922659604419095558114349842071533203, -0.67663653645201982111956340304459445178508758544922, -0.63998700127357210920564511980046518146991729736328, -0.60576462111170348290301035376614890992641448974609, -0.58933572510932918930848245508968830108642578125000, -0.57383024123964188056845614482881501317024230957031, -0.54395620464461280629819839305127970874309539794922, -0.51596767067596149836106178554473444819450378417969, -0.49509433268342606382361736905295401811599731445312, -0.48969527550852948172277478988689836114645004272461, -0.46505500297497481820840903310454450547695159912109, -0.44194528246353181888395056375884450972080230712891, -0.42029865857807430229442502422898542135953903198242, -0.41024503887538932289658077934291213750839233398438, -0.39985199258348913531335711013525724411010742187500, -0.38068461496651367914623165233933832496404647827148, -0.36263373413112381937750683391641359776258468627930, -0.34543151705596236711315327738702762871980667114258, -0.33507043177406459211198352932115085422992706298828, -0.32940451718673852132823753890988882631063461303711, -0.31418271337478298477208227268420159816741943359375, -0.29984461518217209174963500117883086204528808593750, -0.28612603304011657856520400855515617877244949340820, -0.27318574538794959671861306560458615422248840332031, -0.26959818242823174738731495381216518580913543701172, -0.26102937445039992025996866686909925192594528198242, -0.24922722954110021476026304299011826515197753906250, -0.23839944787834119188651982312876498326659202575684, -0.22778983355901516461017308756709098815917968750000, -0.21804711610156787826575452982069691643118858337402, -0.21328572042547808140788845321367261931300163269043, -0.20862547064482014902431217251432826742529869079590, -0.19996227062406138341721373308246256783604621887207, -0.19121701995784684546819676143059041351079940795898, -0.18282569976330953487320130079751834273338317871094, -0.17537319656337801987433522299397736787796020507812, -0.16795929380528989982579446404997725039720535278320, -0.16555897911770611763415672612609341740608215332031, -0.16080317565852880745680408836051356047391891479492, -0.15371959986891536864561658148886635899543762207031, -0.14776566764162124556492017291020601987838745117188, -0.14107808622550069288514862364536384120583534240723, -0.13456165539889078375246356245042989030480384826660, -0.12992524880312719681718647279922151938080787658691, -0.12616308521308289281037673390528652817010879516602, -0.12503939586882403811607389343407703563570976257324, -0.11970806484483718923339523598770028911530971527100, -0.11453497510092394695568884799286024644970893859863, -0.11022409397311838663569005802855826914310455322266, -0.10522207153174570337661464236589381471276283264160, -0.10188915319375528578671463719729217700660228729248, -0.09669023335412849085024333817273145541548728942871, -0.09366480243040566089351983691813074983656406402588, -0.09305968577126817742328768190418486483395099639893, -0.08968234515990176902722197382900048978626728057861, -0.08516293635113288129634412371160578913986682891846, -0.08064137391780078212288884742520167492330074310303, -0.07905665581227160065846959469126886688172817230225, -0.07568293674358422817860514442145358771085739135742, -0.07151303965092889458610159181262133643031120300293, -0.06975525112500322033604049920541001483798027038574, -0.06703560031579121336609006220896844752132892608643, -0.06613972297112075127145658370864111930131912231445, -0.06249063321141338361863759587322419974952936172485, -0.05871262207106490299546308619937917683273553848267, -0.05729038125310152718139278249509516172111034393311, -0.05308663697969120270903076175272872205823659896851, -0.05143436546024875155591615794037352316081523895264, -0.05081927146939577144557631527277408167719841003418, -0.04585773766106303328538018604376702569425106048584, -0.04616768482045739002694872965548711363226175308228, -0.04468845729539507038996504206807003356516361236572, -0.04228226264664416977900884830887662246823310852051, -0.03796964321145935433721163576592516619712114334106, -0.03794042796307720705195620780614262912422418594360, -0.03654181190470992546259765276772668585181236267090, -0.03332742008615056233944429209259396884590387344360, -0.03185537077555471857648328182222030591219663619995, -0.02799776533749321477673177582801145035773515701294, -0.02844324967028619144393530859815655276179313659668, -0.02465970176913017536390881900842941831797361373901, -0.02098978625425203248244798714949865825474262237549, -0.02619889437434893761369458786703035002574324607849, -0.02111945558248093379738463681860594078898429870605, -0.01896346384813603347385679853687179274857044219971, -0.01728960280680776409600873932959075318649411201477, -0.01732563198914898600078160484372347127646207809448, -0.01414380044372115508011233941942919045686721801758, -0.01449189474243792706553701776783782406710088253021, -0.00651949419942160230539984766551242501009255647659, -0.01044363560383297293010507189592317445203661918640, -0.00925197675235813962735242910184751963242888450623, -0.00693768024059660589480946768503599741961807012558, -0.00439383152064341895443044805347199144307523965836, -0.00228229754421349411916408733702610334148630499840, -0.00155568044763125111658308430406805200618691742420, 0.00204049015345482290598178032325904496246948838234, 0.00128492729847334667681035824671198497526347637177, 0.01031176246812933947061274864154256647452712059021, 0.00541924760527181994390621966317667101975530385971, 0.00784821734810494872625064033400121843442320823669, 0.00736645993591072793804652718563374946825206279755, 0.02311343298686726818735870381260610884055495262146, 0.01731378507694740845335168444307782920077443122864, 0.00948979043433084354375317559515679022297263145447, 0.01199642922598864042127431162043649237602949142456, 0.02628518373117774697966808616911293938755989074707, 0.02616268643148523739827560063986311433836817741394, 0.03555058444471497630656742217070132028311491012573, 0.02069346269666041959744973155466141179203987121582, 0.02384471137956326036722032313264207914471626281738, 0.01305987192134867684589760727931206929497420787811, 0.01527607002148679941899711565156394499354064464569, 0.02822645866018114180207021490787155926227569580078, 0.02801569935004981359849551836305181495845317840576, 0.02149080161143681819146955547239485895261168479919, 0.00289777511247002895339308636835085053462535142899, 0.01506703924358678177430892475285872933454811573029, 0.02353277218571881573838666668052610475569963455200, 0.08093945886234406306147803888961789198219776153564, 0.03226828004301265928610575883794808760285377502441, 0.03530193891375652676112295580423960927873849868774, 0.06282292958243111680172177102576824836432933807373, 0.04893680770177531030862283500937337521463632583618, 0.04048119244972706726182209990838600788265466690063, 0.03341879397443805327361232571092841681092977523804, 0.05328752284340475264823311363215907476842403411865, 0.00618439662187383453612055106418665673118084669113, 0.06294058459101643798749847746876184828579425811768, 0.06118197914029567530125319763101288117468357086182, 0.04624930672919241869678330658643972128629684448242, 0.02352503987603091900604468378332967404276132583618, 0.05561173807886100189934452941997733432799577713013, 0.05695120499044311473957336033890896942466497421265, 0.03978268837147280745369926080456934869289398193359, 0.07720215179763890989139696330312290228903293609619, 0.01745862055131265980212340593880071537569165229797, 0.03248740377440781368356681468867463991045951843262, 0.04460387602495852893413896822494280058890581130981, 0.03801606894265245617514636933265137486159801483154, 0.03561935464434074632977811347700480837374925613403, 0.04817953452800100011543804612301755696535110473633, 0.04253743374306653141081469016171467956155538558960, 0.03916889719210518705505563730184803716838359832764, 0.09087708421927015445263009496557060629129409790039, 0.04869545027992380065162691948899009730666875839233, 0.02956731559329714778550091125453036511316895484924, 0.02146713923689780312287211927468888461589813232422, 0.06142384656160553707548999113896570634096860885620, 0.04621063336455179942907633972026815172284841537476, -0.06043096030046720551487382522282132413238286972046, 0.00629274253797280393174506940567880519665777683258, 0.04658202482638225394584452487833914346992969512939, 0.04729472300374670118427999909727077465504407882690, 0.09630061035255997603510280669070198200643062591553, 0.01164134557064948685689564911172055872157216072083, -0.03634104799691846576781273370215785689651966094971, 0.05899527489040706784706458165601361542940139770508, -0.00555486280061045709088851651813456555828452110291, -0.06986247371301973485557823551062028855085372924805, 0.06843639795759072497194352990845800377428531646729, -0.01532579132591434072085956330511180567555129528046, 0.03196516473151972403954346191312652081251144409180, -0.03905043070715637915091278387080819811671972274780, -0.09145484313047404223429026615121983923017978668213, 0.01611929583843975388735003662077360786497592926025, -0.00506797063426589044360381919318569998722523450851, 0.01019786183881299206077652996782489935867488384247])

r220RSOS=np.array([ 0.00000475680317045410218764140211633595356488513062, 0.00000453856950462928064490538207498282474716688739, 0.00000463638475364437041380391221756518405072711175, 0.00000469045086571842728375347428282360340290324530, 0.00000463606284102433076262659086830275612101104343, 0.00000442340804442365351473002987869875823889742605, 0.00000473009196210316363261343813872983332657895517, 0.00000451652701675170069897874772224533046482974896, 0.00000463216995215055813876281823326941378127230564, 0.00000466054040121432476041513776054969753204204608, 0.00000448904418669932449536793053757044447138468968, 0.00000485013400240221596995205191604760841528332094, 0.00000461272751285534801836277565834087965868093306, 0.00000463144469491614994241957675713550202090118546, 0.00000486647643449765787601038122267560481759574031, 0.00000451342168286571462161756163045112089093890972, 0.00000460503498852041728584558524794978495719988132, 0.00000472530839379716785227190239959682571679877583, 0.00000465585308131839642600607528932776801866566529, 0.00000438757641370040309635163627843823519469879102, 0.00000460442083274113316920762503658970388187299250, 0.00000441177938272780693006961533209064896254858468, 0.00000465452101446048296717666534205726236450573197, 0.00000455529111268921480686934499804152665092260577, 0.00000452980035316238397862529177495538590392243350, 0.00000446020961559035139190219562688177745712891920, 0.00000450131987012231904953483974107797394026420079, 0.00000469408589337469947554756094509897934585751500, 0.00000448028393687076455882342673753271355963079259, 0.00000443636711374418368856575173309053639059129637, 0.00000430513401722688595171144657069994821085856529, 0.00000439416295916476420865002042170921470187749946, 0.00000410743014249579222640007189482069804853381356, 0.00000454814215407365707804056634278033754981152015, 0.00000439772299626825473583277906208799379328411305, 0.00000449951994062704132578247098739332443528837757, 0.00000458397019940136621026557234293008491476939525, 0.00000446604496829398370466666229328112081020663027, 0.00000410951896479767376547942436815219480195082724, 0.00000405740187616499093183931867745428689886466600, 0.00000346967399390759707202935673009402961497471551, 0.00000377708459403386483316852201275182210338243749, 0.00000476881749278482378750923867394284627607703442, 0.00000376588937979735904909182539479495233081252081, 0.00000401820171731322103451976637811249304377270164, 0.00000445617999027248059315097633570346147280361038, 0.00000323351314331133285633382810908553750550709083, 0.00000649353375917632507166327854308818245954171289, 0.00000391358853984283434483985517071680249046039535, 0.00000324282101930151557891979230419110535876825452, 0.00000030685402639247024552391403945383885343289876, 0.00000230117253768944489910296125056987648349604569, 0.00000217994785175311999104097102075705549850681564, 0.00000916551937338284579707883142907220985762251075, 0.00000150961302796916562048677723506528991492814384, 0.00000168545589676046543362844445240744661873577570, -0.00000113718927983003920230886587411367472100209852, -0.00000118479600992962596179094731524417127843662456, 0.00000150405213472057403525569945629269952291906520, 0.00000589336449636324429874516608873769030196854146, 0.00000560219189851805165960164228922124607379373629, 0.00000037611636684060678156074066999514649012326117, 0.00000184476391927879156228521715515933365736600535, -0.00005267677008416715825388568217313434161042096093, 0.00000349950594884196482429821427329041938492082409, -0.00003364374216561371753672626816467072785599157214, -0.00001384732432275151758969793103215550900131347589, -0.00002507652783667587906421200805162641245260601863, -0.00000976029187080423651251027961084361095345229842, -0.00002087466949287635647504457470091665527434088290, 0.00003939226007360276143225499834166214441211195663, 0.00000928404009277111309328487515069028290781716350, -0.00000707876910467343146987498694877594118679553503, 0.00000990309930481767829234078515110439866475644521, 0.00004892030999549184047420907761605235464230645448, 0.00006869709467417206279031549609470630457508377731, 0.00004605691222232658789403902943604407482780516148, 0.00004805448175930396965353091909278759885637555271, 0.00001020397288720315201872128330062849954629200511, 0.00001559128919851618199189993707598489436350064352, -0.00005281131305754425655151970686596030191140016541, -0.00001421583602684569330309050788629932071671646554, 0.00003362221459189520861212535640660803437640424818, 0.00002653451478712042286125030732257812360330717638, 0.00005317869156913009899816796588467582296289037913, -0.00000240651238932230038196466610778134764814240043, 0.00003757965756280254207262817023327272636379348114, -0.00003641235177795603805001034558586070488672703505, -0.00010979365474208252896441695423135342934983782470, -0.00015356612712241323598361120161825965624302625656, -0.00009889737666566525019131578266851079206389840692, -0.00011750052735638301880903566765113055225810967386, -0.00006841633405676834857496448893954266168293543160, -0.00006845757604309801313147848533802175552409607917, -0.00008349077712881796395957140211052660561108496040, -0.00009705120660133867405670871075784589265822432935, -0.00006277069747590355427643848962304673477774485946, -0.00007023765841119263063190014673153882540646009147, -0.00003863990383119971682357104980631845592142781243, -0.00004142992738196518606166515730215849089290713891, -0.00005080506330209631109858653408295481312961783260, -0.00003188674170925025799219407196538611515279626474, -0.00001339218253898156660557788866228179358586203307, -0.00000617959627329423258394964016404493634126993129, -0.00001841838474499361141757843018940121737614390440, -0.00002341454433944597135659748676772551334579475224, -0.00001861209520692334959835606555955678231839556247, -0.00002472182858945843841294749687609311195046757348, -0.00002496557530133503241564531249796488054926157929, -0.00002476716605046264441688901036808800881772185676, -0.00002159888106507993558568631042859919944021385163, -0.00000939128206927617366101424672963915440959681291, -0.00001101401769548437181787513966524372222011152189, -0.00002056596085712414527838474975762750318608595990, -0.00003279383301216120567963749343753931952960556373, -0.00002075350955759700010208601561600971763255074620, -0.00001182315174842009067757587353897363868782122154, -0.00001691818714668414579084185223045722068491159007, -0.00002291239524779239468150332514895239910401869565, -0.00002492474294499149136457999409444141747371759266, -0.00003433489241708590823144719994530760232009924948, -0.00003963106459111965769806507076111756759928539395, -0.00004615206051276397007784510484462714430264895782, -0.00005834707552112128705387034122153977477864827961, 0.00000867586969162665326744682953163945171581872273, -0.00006037703158936326777467967774626345089927781373, -0.00002031926283457109679063748441940617794898571447, -0.00007182164997510939513300498582282216375460848212, -0.00008797145031889873584111938509266792607377283275, -0.00004322792515285542503831670013703103450097842142, -0.00006130733898749561345143527235634905991901177913, -0.00006880661777178903799109116468102342878410127014, -0.00006138137111140315102780079525857104272290598601, -0.00006929918040751667257948903655417893787671346217, -0.00008806318307861596124484077074967558473872486502, -0.00002908998040657420492273270429262055358776706271, -0.00004499838448605184774552884219289694556209724396, -0.00003477981882550901796468875715184765340382000431, -0.00008947730868790647806507165817890836478909477592, -0.00002777685275536784502989698375507998662214959040, -0.00003408623385002131604562883304687659347109729424, -0.00010442346635846506931136895568457134686468634754, -0.00006623328971037260903039628479049838460923638195, -0.00000918793381528559251149226166921479830307362135, -0.00008763766283813603731513847128198335667548235506, -0.00011234960250817122115896823375535973354999441653, -0.00008893602380238142910296589294105729095463175327, -0.00007446275471884385057774052851797819130297284573, -0.00009052389944255336939448602917579478344123344868, 0.00001095810246037817330165900497895847820473136380, -0.00013155162510098392970869785045806565904058516026, -0.00012770636242721454187143415026639559073373675346, -0.00009343952939279137474056641243791432316356804222, -0.00003044470233941761030992470549172423943673493341, -0.00008230998209186720846169266208036674470349680632, -0.00010221237341023748073504107125586415349971503019, -0.00006795628577090104065726305915262628332129679620, -0.00003299739688006856638087180288998467858618823811, -0.00003931901833306553523421020268635572847415460274, -0.00010055592012306954904313910370561302443093154579, -0.00012764099755369296080101393364714112976798787713, -0.00012022309636531899467055961583383805191260762513, -0.00011366659314675044470908937821462814099504612386, -0.00009209369150343121759698383765879725615377537906, -0.00006321469716886060033912003719436256687913555652, -0.00012119560467165810247174712044326838622509967536, 0.00000419296249116003323317587031526798568847880233, -0.00012162006360099627308001685177529793691064696759, -0.00009120363633562736653970920430722912897181231529, -0.00005938127169762179785117775510094872970512369648, -0.00011555121743917162692102951204731198231456801295, -0.00000924415618761005931957371734020156850419880357, -0.00007185218790441014668698982426064958417555317283, -0.00005507767202200039970225869945252838988380972296, -0.00011723637226220672425801988536520070738333743066, -0.00015275547102205609966037169744623724909615702927, -0.00007058226000974911955396923213257309726031962782, -0.00001160676653523663880607404153000317137411911972, -0.00010829341909354409025523918730371519814070779830, -0.00004265603467119983671206745468040821833710651845, -0.00009033216278499429409409859914603657671250402927, -0.00009045663490270925322263295687008621825953014195, -0.00009222367650994916263122724853218414864386431873, -0.00005833051289407962315984243484301430271443678066, -0.00008340022964300856933572703155732597224414348602, -0.00005452847829320157067856111865467028110288083553, 0.00012672144448210310974621550794694258001982234418, -0.00007904709117038938434238182217939083784585818648, -0.00007550267110052492013604064080567468408844433725, -0.00006854715028123825203056757038311275209707673639, -0.00007795540663496081915020269326177526636456605047, -0.00009135628905021935832180685066461478527344297618, -0.00006202315723610504869141302197732557033305056393, -0.00007773156610064345861318968466946444095810875297, -0.00003758376455394862999601079955880322813754901290, -0.00019749773108628635473298096325578399046207778156, -0.00010207454704074137182261833300955800041265320033, -0.00015779563762514250773415225292950481161824427545, -0.00028641096502902318099090250846927574457367882133, -0.00005613643232597695798945930389933778315025847405, -0.00039144829967904283540836019028574810363352298737, -0.00024373270297529627719315681311229582206578925252, -0.00006323026729735566607050467613504451946937479079, -0.00031473260700155451059442657246734142972854897380, -0.00014182524448862478499804040676934846487711183727, -0.00014705786078010580188515921129521757393376901746, -0.00010226961265803838916146895066106026206398382783, -0.00021956960354240539546634425338567098151543177664, -0.00023393424531485419162399330694768195826327428222, -0.00020382287595195310372919728081342327641323208809, -0.00032787927028078695098831096821356823056703433394, -0.00023192753474230920680311529569195272415527142584, -0.00021818011616638147446775586324463347409619018435, -0.00023563966866811493559678847287131020493688993156, -0.00024988394127387585216468202098383244447177276015, -0.00035242917899599871065646761181255897099617868662, -0.00026393809212678956107114847107197874720441177487, -0.00028312988426625057417421182925920675188535824418, -0.00029511191039758259821099151132273163966601714492, -0.00027162815456080750733253159623359351826366037130, -0.00072440860983197957224943852594378768117167055607, -0.00005791365062560848976603786186778677347319899127, -0.00033165948674463915923915635630692122504115104675, -0.00036408125191766987005168032531798871787032112479, -0.00035812728424738980801539378617803777160588651896, -0.00074662495722248474732535283848733342892955988646, -0.00039514139135973384885439085856262408924521878362, -0.00042297904719940294547206316444487583794398233294, -0.00079113656979409505403538771517446548386942595243, -0.00075231218652837108032405133428710541920736432076, -0.00045756567736471293180930408617257398873334750533, 0.00057581740503920612016253155474032610072754323483, -0.00050826120219260269902233906336164181993808597326, -0.00081748573251541861283547829586382249544840306044, -0.00052433681524938647450229112223496485967189073563, -0.00031789044739398246430805983209211262874305248260, -0.00054738971977729084308905704858716489979997277260, -0.00058923479389838518630734265357773438154254108667, -0.00070290493740814716325943090069472418690565973520, -0.00065662524525796246710473980101596680469810962677, -0.00100961607811379566919385286638544130255468189716, -0.00067786307219951146343928094495367986382916569710, 0.00046190787459182643158797643145874189940514042974, 0.00049248721291258958001474388410656501946505159140, 0.00039333083394806539262109068566530822863569483161, 0.00043996129954765328135685154009593134105671197176, 0.00040783059432737846618580168644996319926576688886, 0.00048878254216459381554377161549496122461277991533, -0.00107902552953837967478212256366987276123836636543])

r221RSOS=np.array([ -0.00000103901981164393847945927578518832135046068288, -0.00000104118119318804612817293102355886702525822329, -0.00000103045418201900100913729740187418926211648795, -0.00000102945101197005231808388487496630503414962732, -0.00000103143300867014522841980973810738220208804705, -0.00000102792630579606777925039465260148574543563882, -0.00000103293502021940680960627144402419474999987870, -0.00000103029884339710116173977755282820112370245624, -0.00000102716730038533016878101247759680347826360958, -0.00000102829482235103864382248523706708809299925633, -0.00000102962665249050319465819874897860586315800902, -0.00000102535855553498438536832657042019434356916463, -0.00000103231067369757431790352336653526776899525430, -0.00000103324468675043732101236342718619809488700412, -0.00000102237237424300940947694774779685999988032563, -0.00000103415693771093396662584008860452655653716647, -0.00000103115839309918980550625361436445359686331358, -0.00000102246918975675733312906585947832382998967660, -0.00000103108048417766696151125563329919998523109825, -0.00000103440011664509562930465685209879822537004657, -0.00000101609341263903016729704814613555186042503919, -0.00000103611162173467088556716615699304639974798192, -0.00000103926766090021088984789512932316313253977569, -0.00000103096730755383021446507877533216301912943891, -0.00000100936644302478773691205803791914874523172330, -0.00000103479880836098124100876343572918969471174933, -0.00000103095294578950886792872206759730246972139867, -0.00000102739287070235873900315819173822973198184627, -0.00000099998549646289129307682314040661708531843033, -0.00000103285930846037244213526853225948443082415906, -0.00000103111566446211325570592436812189518491322815, -0.00000103390310461149785741029154262360378879748168, -0.00000106375752148397307782440399798185026725150237, -0.00000099314832986733775238596434731253026484409929, -0.00000099491176883063705054194379023835281827814470, -0.00000098695757649669745972050190208069153641190496, -0.00000097472104935999787251059336273817379492356849, -0.00000096043102604369191249819755207273175301452284, -0.00000094902798073612414710706688958374854792054975, -0.00000093766006975103090024582265515906698283288279, -0.00000091186896559342596540006413777246230267792271, -0.00000090253076907246520992539112401842338329061022, -0.00000090509588710945585477313799285803419536478032, -0.00000089477718091809436303088248418347028234620666, -0.00000088191759937675588491688303746651733661110484, -0.00000110717836703223293638536067068356416598362557, -0.00000102959535779509251672049225528882132607577660, -0.00000141302538566985518353534383162450893678396824, -0.00000095115231219969332405566849256151051861252199, -0.00000081561676785342202960902473554694047663815581, -0.00000048215399409874953173268203807100285018805153, -0.00000076505207141209749672881466550644624646793091, -0.00000064138302608447698643050335562398878153089754, -0.00000106038260408700875233537885139467604744822893, -0.00000046710109070990342552409115527145555546439937, -0.00000097468994076551184495206970465064344466554758, -0.00000056952511190938075787154213844298844549030036, -0.00000053258964734795162861309952145871804418675310, -0.00000085492067771062866961522940661977187914999377, -0.00000062959101711509917611257888467313215130616300, -0.00000073282143806577395656948930094398697576707491, -0.00000012911328942387221649520066824035069430465228, -0.00000082593603493855036649327070255588445490957383, 0.00000500048808262319558636975133647517566259921296, -0.00000039278580710292148665246773388270984384007534, 0.00000369976183014766955831466657689254873275785940, 0.00000042720789678143237916342904621214149329944121, 0.00000122849223621770374210244915896828032941812126, -0.00000166895666263038600536921119560362924971741450, 0.00000150200410297157731709036254663658382924040779, -0.00000431190344758129379863992661214844304140569875, 0.00000031173544795853065893912240379159950265375301, 0.00000049179310685875607112434127962674601519665885, 0.00000171784552756921415466720079456841574483405566, -0.00000072725154210626206906367208562813608807573473, -0.00000633917879988656405551615893867456463794951560, -0.00000637981822286784425348046476123009540515340632, 0.00000020082748304825097447582509836705444428162082, 0.00000412010673567602475148236376711885498025367269, 0.00000411006244352138612100202100241297387128724949, 0.00000591506284041555797069151384492968759332143236, -0.00000556069437824871651906023101163967226057138760, -0.00000232284523127169670658948887054240373117863783, -0.00000387653515650122085451148579160474128002533689, 0.00000000582765683611661294856243071258773691400989, -0.00000456661539415730775544680075661574392142938450, -0.00000449459454287759053433886843875733063669031253, 0.00000295009067125598062970772555990706109696475323, 0.00000104702648201656354025031268190071287449427473, -0.00000111802333898196157713070871680960394201065355, 0.00000008085412523861993531713729865470496882551288, 0.00000376678861155278043771244163295808249358742614, -0.00000470583673862139351086117389222351903299568221, -0.00000479599847871570990836360623421619209238997428, -0.00000094382686493700902994631856540719283543694473, 0.00000252783122993674163339833729780004034637386212, -0.00000285568505847457502707948534537152340817556251, 0.00000269309365242937364960098753363659795923013007, -0.00000283918006339151562846673249040918562968727201, -0.00000122661731598520610584768068818117825458102743, 0.00000131003297611394640009190633994640151627208979, 0.00000017891928089705320624244332290697645504451430, -0.00000458680398529576465599388868099595129024237394, -0.00000458966047767497595352877148844328303312067874, -0.00000014166463046630960992937212430953231034891360, -0.00000065372581324418945751840220523276592246020300, -0.00000026746357535885793453570209200764740131717190, 0.00000165100767259515058529763947836599413676594850, 0.00000296115118826480884761101139424077643980126595, 0.00000181064462978087361496877093908208777861545968, 0.00000195638534202577224949104982287817477981661796, 0.00000008953844261505862082264802772821332688124585, 0.00000008557319311812153044672192916952901953209221, -0.00000018799634917923649296813619173629472669517781, 0.00000300698295625057540047804331695413537772765267, -0.00000045896895984141878187227031084260975291044815, -0.00000233243520938850016255457220371027915462036617, -0.00000121559948452410490544225562387081751580808486, 0.00000047610683486932325085224954747120662545967207, -0.00000200830710623507879993270702767560464963025879, 0.00000198834055500194725317909122397352916777890641, 0.00000033261020349908156037529896424664865861586804, 0.00000393523390924307569783665086693424939312535571, 0.00000815051430256655295471246436278534019947983325, -0.00001491661541256630594599365269292690072688856162, 0.00000082173084536197898233866616229947865690519393, -0.00001039717202260427637741484196975960685449535958, 0.00001980505861496228736965893868493537866015685722, 0.00002226196954683488555561642063818084125159657560, -0.00000239649248530478278549162886312817732914481894, -0.00000372627663445837437229549507500259153403021628, 0.00001580965385929209256806599048772454807476606220, 0.00000634617259434858774224969685251451778640330303, 0.00000128833139316189178607727997688536802911585255, 0.00001490927786123809648628421586913361807091860101, -0.00000666640357941833918738053568753265665236540372, -0.00001266448731641820195804176707454757888626772910, -0.00000698345282270926927980407919460681398504675599, 0.00001028751574060334590850207536760763105121441185, -0.00000825427178597793208053232105747554214758565649, -0.00001855373687841867913874208118052422378241317347, 0.00001778139285654440252090920104866000883703236468, 0.00000178753012797105842660700357471537103037917404, 0.00001507688069826475082610677674876953346938535105, 0.00001323614365349547960474130975372375473853026051, 0.00001059445154067185798857711476195220257068285719, 0.00000468835632072041150100304846004561909467156511, -0.00000630712680126347410516527910995243644265428884, 0.00001330277848792098689114857257287383163202321157, -0.00001424406086094578049918574214061095517536159605, 0.00002042133172578109083050539040993243133925716393, 0.00000434992558706773322241972978829949170176405460, 0.00000227335664540182848822411770806084518881107215, 0.00000906312750452756380218841125717688100849045441, -0.00000569903744747824071167170353890973899524396984, -0.00000446654625637404171004628261609781247898354195, 0.00000696928219324651921365776016670245951445394894, -0.00000558094978558960933500126405659713668683252763, -0.00001140619515038645680887752220655784185510128736, 0.00001979845596170201165982585611580191198299871758, 0.00001802603802045923768980484336310610160580836236, 0.00001564342952664630876616520815947097844400559552, 0.00000922997741493810524605889700211491799564100802, -0.00000145322601533323794909717888157452136965730460, -0.00000294355305218603344663205745312950512015959248, 0.00000697225697142824293325120629805091709840780823, 0.00000378396290229026040533803071364005177201761398, 0.00001687341869762201657751907180049499856977490708, 0.00001356573704017563576141626457971511854339041747, -0.00000875566791525394434747044114519809454577625729, 0.00000482024853367691040922958858883085042634775164, -0.00000534678448177580353806170876396208768710494041, 0.00001362808706257625164005604229133794547124125529, 0.00000342732296311143667594321764180431699742257479, 0.00000423317953010909492621727939765108317260455806, 0.00000345928146041125921135699766706395053006417584, 0.00000342390097855030957799235720451225262195293908, 0.00000340213078835043900846136014082254916957026580, 0.00000337218147139840565294018233377659754523847369, 0.00000275430912889916497781326622240616330827833735, 0.00000329123095385103081752208031840467583606368862, 0.00000320289731263851615701522199119999356753396569, 0.00000314187193063794876254479077060111080754722934, 0.00000393301161424441587298678549289299155589105794, 0.00000300857973809737560955796485673285900475093513, 0.00000224637136655509573237980182336404055831735604, 0.00000289413367128083442655905876961242029210552573, 0.00000281589355344403650393560710474272212877622223, 0.00000192859448012589147484932387832667899374428089, 0.00000265172800565324346037487761307271938449048321, 0.00000254980088787686001155640032334037670125326258, 0.00000329221892273121202697190416930350664870275068, 0.00000146254777948474802929735346518347327560150006, 0.00000226766890832610491741732836046274712771264603, 0.00000122027634147941877591997481694585658829055319, 0.00000200490201382505546924377159978547524588066153, -0.00000011384599502414464194242389597291897906927716, 0.00000023251648372130413529102800369169345984232677, 0.00000174115685216552116744849042911935654842636723, 0.00000164060443662082052786437696978438793848908972, 0.00000154191707803706882933295844312349132110284700, 0.00000160915715723686291828214370985827841309401265, 0.00000026276792824408923731000550100267432185319194, 0.00000120025039735992306805874470232442519090909627, 0.00000114859937413721802115470528582452658383772359, -0.00000005966538291772099123209575173218399690711067, -0.00000015929788807100943761254773119173666628967112, 0.00000091456875889609030056429323299327371898925776, 0.00000084525976183888546280491586501493195271450531, -0.00000042794489416664327431213065387749505674719330, 0.00000071338948660609283637380447287701379366353649, -0.00000057799084355855135627298658704265044150361064, 0.00000060365088082081552872388933994596271759291994, 0.00000055687581806194517840036305525441839847644587, 0.00000054454327136751741632509672685902302191607305, 0.00000049643564313748238208789508724150252305662434, -0.00000082645168015471278961242562743905182287562639, 0.00000046719293556103735061974381419236390655669311, 0.00000041863246514997298559611631392496366999012025, -0.00000087455121617694912326368243682406244943194906, -0.00000086370773452725385124740479364513490168064891, 0.00000051169848889641955117445985129487340259402117, 0.00000050106680472591732060496988107600735418145632, -0.00000079795819506993834260572939082178933745126415, 0.00000152429480683975393271270028228148163407240645, 0.00000072482478362561222247632992943255914042310906, -0.00000154972409710318853995390884353833271802614036, 0.00000083037839357649241939322024355640827764091227, 0.00000092965053313056990807539473053999756757548312, 0.00000104754074586707144178929131811406350038851087, 0.00000126008416768494987694152354579246733123909507, 0.00000132159174568252114404767923183658950847529923, 0.00000155958584886887959899406334157712095134229457, 0.00000173051472657284122888738699119759445466115722, 0.00000041143120376924244247524172467256331486851195, 0.00000203803860958294839046092868095616523760327254, 0.00000081293333211935253157856551275983747473219410, 0.00000102901390969433849598623983978562534957745811, 0.00000280753599804415216858251465315010619860913721, 0.00000297951788960152341861095486030830414847514476, 0.00000334020882853084323147688922128750732554181013, 0.00000359106707321348121234581320104783941360437893, 0.00000481225066236749840720360663071097917509177933, 0.00000514016452362275438588493092773035186837660149, 0.00000451120061980922470323438974726393269065738423, 0.00000335340944281849227484202866089724182074860437, 0.00000522889262911291401804457848467855285434779944, 0.00000652273527398665762611421059524730026168981567, 0.00000695983311020554174083831838748537279570882674])

r0pRSOS=np.array([ -1.95874934251617194291839041397906839847564697265625, -1.92835183986035585412821546924533322453498840332031, -1.90193988513425638053888633294263854622840881347656, -1.87806513348385784034633161354577168822288513183594, -1.85604383995172006471818804129725322127342224121094, -1.83547557972163866146786403987789526581764221191406, -1.82107176186390229410960728273494169116020202636719, -1.81609722872390988435142844537040218710899353027344, -1.79828900995478058177923230687156319618225097656250, -1.79772278694795528686256602668436244130134582519531, -1.78021392303254200051298994367243722081184387207031, -1.77303090698697451976784122962271794676780700683594, -1.76346382799181733425086804345482960343360900878906, -1.74738761756283178527837662841193377971649169921875, -1.74511509622355687199046769819688051939010620117188, -1.73191626733553749595273529848782345652580261230469, -1.71699259202458742734620500414166599512100219726562, -1.71436384951873166393454539502272382378578186035156, -1.70256847479538353518080384674249216914176940917969, -1.68860289612734026931661901471670717000961303710938, -1.68060873149334821796685446315677836537361145019531, -1.67506049344391483302274536981713026762008666992188, -1.66191048431421140030295191536424681544303894042969, -1.64912584546856599843067670008167624473571777343750, -1.64369602892761568213586542697157710790634155273438, -1.63668267603491912609570135828107595443725585937500, -1.62455969615847739540015481907175853848457336425781, -1.61273784691048938100266241235658526420593261718750, -1.60349297772466914402400561812100932002067565917969, -1.60119996719282409181062121206196025013923645019531, -1.58993053001027795367861017439281567931175231933594, -1.57891542510853155611982856498798355460166931152344, -1.57545713329880965325457964354427531361579895019531, -1.55989467057952713169299840956227853894233703613281, -1.51283157760918718359732793032890185713768005371094, -1.46227744750883958957388131238985806703567504882812, -1.40825736467098328041913646302418783307075500488281, -1.35085557279844903355581209325464442372322082519531, -1.29022266792133910584539080446120351552963256835938, -1.22658162244333501789128604286815971136093139648438, -1.16023208519114073844491485942853614687919616699219, -1.09155235199053657346723866794491186738014221191406, -1.06380382635487413800490230642026290297508239746094, -1.02099842137364027472301586385583505034446716308594, -0.94909960976306328994667182996636256575584411621094, -0.87645035207133703547555114710121415555477142333984, -0.80369797197348258332993964359047822654247283935547, -0.79089563846273991387647583906073123216629028320312, -0.73152653786932908541729148055310361087322235107422, -0.66063719262552700328683386032935231924057006835938, -0.61625766254027203316923078091349452733993530273438, -0.59172571764196690846659976159571669995784759521484, -0.52545845060698226358653073475579731166362762451172, -0.49493521853954425271382433493272401392459869384766, -0.46244795319419385037917891168035566806793212890625, -0.40628707600284741374707664363086223602294921875000, -0.40323005495664204778094585890357848256826400756836, -0.34824391877001015238590753142489120364189147949219, -0.33919094363030810601600251175113953649997711181641, -0.29781670135209736827164306305348873138427734375000, -0.28704500720371572963784956300514750182628631591797, -0.25215403942296155115343481156742200255393981933594, -0.24566365053027006126740161562338471412658691406250, -0.21226033939031965780408484079089248552918434143066, -0.21133715576330694418949462942691752687096595764160, -0.18491429684677124223313171569316182285547256469727, -0.17532677833128640365600858785910531878471374511719, -0.16225208938862212271203588898060843348503112792969, -0.14397344595887551221835565229412168264389038085938, -0.14327404538467095052034494528925279155373573303223, -0.12723521447775712478467369237478123977780342102051, -0.11703316326806453839814992079482180997729301452637, -0.11356818708360134906332206128354300744831562042236, -0.10183795547815573112604425887184333987534046173096, -0.09418692650800808419120357939391396939754486083984, -0.09170468195792073895500351454757037572562694549561, -0.08289727518941886197367807653790805488824844360352, -0.07520116158779756310170938604642287828028202056885, -0.07506235168985542216546491545159369707107543945312, -0.06844366449396266371962838093168102204799652099609, -0.06248209477870198674809287808784574735909700393677, -0.05925556892646691165005279344768496230244636535645, -0.05720063912033135355983404224389232695102691650391, -0.05250379977638176126619740102796640712767839431763, -0.04831105097396932307463046640805259812623262405396, -0.04635174478022727889703347159411350730806589126587, -0.04455632398438082175662344752709032036364078521729, -0.04118198400099960104769891700016160029917955398560, -0.03814137267805593756175852604428655467927455902100, -0.03594290918035791815299262452754192054271697998047, -0.03539344969040106314572824430797481909394264221191, -0.03290325722623967802382694003426877316087484359741, -0.03064159272901560704394086087631876580417156219482, -0.02858189172309813161354519195356260752305388450623, -0.02764222425751605011212674867238092701882123947144, -0.02670193655763083984133743342681555077433586120605, -0.02498303563349432362961088927022501593455672264099, -0.02340747795239858999871707112561125541105866432190, -0.02196116532603100551801489359604602213948965072632, -0.02109431344212941983329301365301944315433502197266, -0.02063047945281402950623572678523487411439418792725, -0.01940441923439128676931453298948326846584677696228, -0.01827282494028066237023999462962819961830973625183, -0.01722653112875812200788239181292738066986203193665, -0.01625762947930343635394301315955090103670954704285, -0.01598171054542576671742004634779732441529631614685, -0.01535926902801935597930871324479085160419344902039, -0.01452500218377385243773147749379859305918216705322, -0.01374924685658946918453970909013150958344340324402, -0.01302700725635242036404282117700859089381992816925, -0.01235366446956310398919143267448816914111375808716, -0.01202782559016334941459636098670671344734728336334, -0.01172521138242707886001348072113614762201905250549, -0.01113791352705694077951381615321224671788513660431, -0.01058841199800278007336906682667176937684416770935, -0.01007390133224931455524497891929058823734521865845, -0.00959150887918143804644621752686362015083432197571, -0.00913874749392748660092866685999979381449520587921, -0.00899705308389369719235251210420756251551210880280, -0.00871345843829565355753707933672558283433318138123, -0.00831349076943188429467124223037899355404078960419, -0.00793715708568521610688506484621029812842607498169, -0.00758257350500870282855592208193229453172534704208, -0.00724827369766891261432251170049312349874526262283, -0.00693321068657861989265045465913317457307130098343, -0.00669274326334091083923194531735134660266339778900, -0.00663531449302540762141822128228341171052306890488, -0.00635344238179713118042091224424439133144915103912, -0.00608720070487941185971569879598064289893954992294, -0.00583553861978074097510704731917030585464090108871, -0.00559688866948131885648010097611404489725828170776, -0.00537043774748826707038373839964151557069271802902, -0.00515598740057576169354414119538887462113052606583, -0.00495375119620948545229310866488958708941936492920, -0.00495224474315440494481821431804746680427342653275, -0.00475907853556247709830850922685385739896446466446, -0.00457534577258748593325821119037755124736577272415, -0.00440049852854782364702801444877877656836062669754, -0.00423402756955007855688144502437353366985917091370, -0.00407589282739611018929748453842876187991350889206, -0.00392518632888335262248746815316735592205077409744, -0.00378109768383849947220864962105224549304693937302, -0.00365019649561460759676356779834804910933598875999, -0.00364406316873481942245072140451611630851402878761, -0.00351330918204453964900912943392086162930354475975, -0.00338850249125465874736051752336152276257053017616, -0.00326933126384145204476605606203065690351650118828, -0.00315550343925694032343187700462294742465019226074, -0.00304642372578039491090584611754366051172837615013, -0.00294248959051799947178595928676259063649922609329, -0.00284252765099326848083349794649166142335161566734, -0.00274724063743850277496960643475176766514778137207, -0.00267894619327511138498487675008163932943716645241, -0.00265582461389229050607863058530710986815392971039, -0.00256837601525504400853949782401741686044260859489, -0.00248444281236769384801910121041146339848637580872, -0.00240387080424553150823085978515791794052347540855, -0.00232675782042377366637397884119309310335665941238, -0.00225270556744979312882581901078538066940382122993, -0.00218135530303926929857061267625795153435319662094, -0.00211304729082746915388990593953622010303661227226, -0.00204742803073943834685222142866223293822258710861, -0.00198438584450348577334355404389043542323634028435, -0.00195919133215148935645011363249068381264805793762, -0.00192381455243458075569928933390428937855176627636, -0.00186541853403735641801775013703945660381577908993, -0.00180930822391564116030648889932308520656079053879, -0.00175520849918995094918194865840632701292634010315, -0.00170322545622700717918296398067923291819170117378, -0.00165327474375200718023637413978121912805363535881, -0.00160494207433630820328063215640668204287067055702, -0.00155850432929808299480078925824955149437300860882, -0.00151357270813132563369585170676145935431122779846, -0.00148400161516737362152329460229793767211958765984, -0.00142836340267409804376252946411796074244193732738, -0.00137579922864172862935483454549512316589243710041, -0.00132608655409349436918309272925853292690590023994, -0.00127902263472333996112417775492531291092745959759, -0.00123442244350520152415540131585203198483213782310, -0.00119211684344651793268643480416812963085249066353, -0.00115195097662300436486271237868095340672880411148, -0.00111378284070735964102205617365370926563628017902, -0.00107748202844615520272497644072018374572508037090, -0.00104292860909793510745813271967108448734506964684, -0.00101001213384073625610459767898419158882461488247, -0.00097863074968266845592157476829697770881466567516, -0.00094869040854861233849626422909295797580853104591, -0.00092010416003016309675899275788424347410909831524, -0.00089279151783039063881158847735264316725078970194, -0.00086667789125165022295210759395445165864657610655, -0.00084169407420221504633611742107746067631524056196, -0.00081777578516243037542315930110703448008280247450, -0.00079486325238132334199125939022678721812553703785, -0.00077290083928970325019558451629109185887500643730, -0.00075183670573262086425647687804030283587053418159, -0.00073162250115762345308717540248721888929139822721, -0.00071221308635846980635009106919142141123302280903, -0.00069356628077554978960284071121122906333766877651, -0.00067564263270401131444842235396208707243204116821, -0.00065840521006582523096811732088440294319298118353, -0.00064181940966845233472598541979436959081795066595, -0.00062585278310585206688193560253807845583651214838, -0.00061047487766232569252750073118818363582249730825, -0.00059565709075905205402423625571373122511431574821, -0.00058137253664115266099665646493122039828449487686, -0.00056759592414246605972250048210980821750126779079, -0.00055430344448816428783166632143775132135488092899, -0.00054147266820356852214113363430669778608717024326, -0.00052908245029398542208509681472605734597891569138, -0.00051711284294568527711982719452521450875792652369, -0.00050554501507347581867185537518594173889141529799, -0.00049436117810792979104100863807502719282638281584, -0.00048354451747504705603000751956699332367861643434, -0.00047307912927468796131583173014689691626699641347, -0.00046294996171156345540417809125699477590387687087, -0.00045314276087554704926935178477265253604855388403, -0.00044364402050579170889987867809622912318445742130, -0.00043444093540750830864660692043344170087948441505, -0.00042552135822107123525395722118958019564161077142, -0.00041687375927036468461345242175752900948282331228, -0.00040848718924222054797723568952960704336874186993, -0.00040035124447090143827779340490735648927511647344, -0.00039245603462205133106499577166914605186320841312, -0.00038479215258818412438365785810390207188902422786, -0.00037735064642449182631053772318807659758022055030, -0.00037012299316837172624000684706402353185694664717, -0.00036310107439943486041383780005276094016153365374, -0.00035627715340917756386626691345043127512326464057, -0.00034964385386004550758040632096879107848508283496, -0.00034319413982403403204010650107136370934313163161, -0.00033692129709959038087740967881700271391309797764, -0.00033081891571435593493374915929905455413972958922, -0.00032488087352827737424101894880834606738062575459, -0.00031910132085879783008994237114563929935684427619, -0.00031347466605591170572125969684407209570053964853, -0.00030799556196061056781432263562692241976037621498, -0.00030265889318533572595326663901005304069258272648, -0.00029745976416004917507185378866552127874456346035, -0.00029239348789158385415187790812296952935867011547, -0.00028745557538792636947944103553709283005446195602, -0.00028264172570318605443029369439500442240387201309, -0.00027794781656157981422627933909552666591480374336, -0.00027336989552246762765971843656132023170357570052, -0.00026890417165105495473503838255169284821022301912, -0.00026454700766181531461015974393546912324381992221, -0.00026029491250428919658574389295324635895667597651, -0.00025614453436308912961591466306288111809408292174, -0.00024427213607608927502592988112439797987462952733, -0.00024049766859881053712721943327323970152065157890])

r10pRSOS=np.array([ 83.79973055530172132421284914016723632812500000000000, 71.77013240789551673515234142541885375976562500000000, 64.59761765279547773843660252168774604797363281250000, 59.45338078606702936212968779727816581726074218750000, 55.43790189992792249995545716956257820129394531250000, 52.14565936992652694925709511153399944305419921875000, 50.04816250342218353353018756024539470672607421875000, 49.35804465263343132619411335326731204986572265625000, 47.01480313973133462468467769213020801544189453125000, 46.94332736774300229853906785137951374053955078125000, 44.81580593075012330928075243718922138214111328125000, 43.98611160280046306070289574563503265380859375000000, 42.91649991615624060159461805596947669982910156250000, 41.20303423758367955542780691757798194885253906250000, 40.96873595401338974397731362842023372650146484375000, 39.64390852169847079267128719948232173919677734375000, 38.21505050916535850547006702981889247894287109375000, 37.97046663142989331163335009478032588958740234375000, 36.89763858740323598794930148869752883911132812500000, 35.67667037585152201017990591935813426971435546875000, 35.00027760564226042561131180264055728912353515625000, 34.53998965856699498999660136178135871887207031250000, 33.47760554525538623238389845937490463256835937500000, 32.48120425340682970727357314899563789367675781250000, 32.06833459582156109490824746899306774139404296875000, 31.54379223886374461471859831362962722778320312500000, 30.65942946920101519481249852105975151062011718750000, 29.82302651819659899956604931503534317016601562500000, 29.18596543540786569792544469237327575683593750000000, 29.03018939284678978651754732709378004074096679687500, 28.27709738910789383226074278354644775390625000000000, 27.56040788262526675111985241528600454330444335937500, 27.33921793304524427981050394009798765182495117187500, 26.36557791183786036981473444029688835144042968750000, 23.62052357677729474971783929504454135894775390625000, 20.96489478268781780911922396626323461532592773437500, 18.41325463657826944086082221474498510360717773437500, 15.98029691157431031456326309125870466232299804687500, 13.68043815183146350022980186622589826583862304687500, 11.52735350583362716747615195345133543014526367187500, 9.53346761158105948652519145980477333068847656250000, 7.70942672221632818718717317096889019012451171875000, 7.03584922232881293524542343220673501491546630859375, 6.06357855546814228375751554267480969429016113281250, 4.60149127676977354184373325551860034465789794921875, 3.32555448372562745262825956160668283700942993164062, 2.23469649084921062609510045149363577365875244140625, 2.06105280989527583912490626971703022718429565429688, 1.32425038874245060149803521198919042944908142089844, 0.58599851153801452152691808805684559047222137451172, 0.19864265900715058488223974109132541343569755554199, 0.00841118092216786017445429024519398808479309082031, -0.42292755171821860837866324800415895879268646240234, -0.58207365009158718027748591339332051575183868408203, -0.72472045388770667262434699296136386692523956298828, -0.90755835339148682727739014808321371674537658691406, -0.91522334196065280309539957670494914054870605468750, -1.01343032589291071055015436286339536309242248535156, -1.02245009434676559223476033366750925779342651367188, -1.03823895352034711869748662138590589165687561035156, -1.03554481813780907550892607105197384953498840332031, -1.00766432015454876491844515840057283639907836914062, -0.99926352522956007895515995187452062964439392089844, -0.94016587549294616810158231601235456764698028564453, -0.93816171465337716561805336823454126715660095214844, -0.87212801860527888742069535510381683707237243652344, -0.84410811967640320130357167727197520434856414794922, -0.80242342583955816870400212792446836829185485839844, -0.73747462098321725498806245013838633894920349121094, -0.73483451175330982696465298431576229631900787353516, -0.67122397865104543868142172868829220533370971679688, -0.62769751151154506985108127992134541273117065429688, -0.61237786539310645750333605974446982145309448242188, -0.55851306475356654601682748761959373950958251953125, -0.52173456042384880326778784365160390734672546386719, -0.50952772702950077654548977079684846103191375732422, -0.46514040335476808385450908644997980445623397827148, -0.42500993922074403741362402797676622867584228515625, -0.42427501214588442257635847454366739839315414428711, -0.38877194672553722076813187413790728896856307983398, -0.35605138726648954961007120800786651670932769775391, -0.33805952687318091554047327917942311614751815795898, -0.32650055860233379023682687147811520844697952270508, -0.29979814390458947581663551318342797458171844482422, -0.27564509575146334263706648926017805933952331542969, -0.26426137014312439665886245165893342345952987670898, -0.25377871146666924895285433194658253341913223266602, -0.23395317793585346244356060196878388524055480957031, -0.21595978023477888085857046007731696590781211853027, -0.20288226970569792073639803220430621877312660217285, -0.19960593632248227469183632365457015112042427062988, -0.18472128575457882893040562066744314506649971008301, -0.17115776721300912655010506568942219018936157226562, -0.15877828402952864905728347366675734519958496093750, -0.15312455260315305238805194676388055086135864257812, -0.14746435815788611067844726676412392407655715942383, -0.13711254847275511359327992977341637015342712402344, -0.12762604308728858759636182185204233974218368530273, -0.11892312400798912830346409919002326205372810363770, -0.11371277228142807891320131830070749856531620025635, -0.11092719273688274317368751553658512420952320098877, -0.10357268411606780633693603022038587369024753570557, -0.09679969928695206227153846612054621800780296325684, -0.09055433878047185192183832214141148142516613006592, -0.08478886727188120198128729043673956766724586486816, -0.08315038479502451229663506637734826654195785522461, -0.07946072163850821656883027799267438240349292755127, -0.07453104245243995229497357968284632079303264617920, -0.06996518338409683790413140513919643126428127288818, -0.06573189947183381842688021379217389039695262908936, -0.06180285955248496221337006772955646738409996032715, -0.05990803861515557604544568448545760475099086761475, -0.05815262326030525702469375914915872272104024887085, -0.05475807955641685126346729362012411002069711685181, -0.05159834261204302580106073605747951660305261611938, -0.04865452335140550699232875331290415488183498382568, -0.04590937255364915120514623936287534888833761215210, -0.04334727820808539910935053285356843844056129455566, -0.04254858795281324379544685143628157675266265869141, -0.04095400316183091249389036647698958404362201690674, -0.03871663193100111088895687316835392266511917114258, -0.03662324646982532960759471052369917742908000946045, -0.03466316845005122659895135939223109744489192962646, -0.03282647326101763296524183033398003317415714263916, -0.03110366511585483523250061921316955704241991043091, -0.02979926171218395813955481798984692431986331939697, -0.02948734658569483746415329505907720886170864105225, -0.02797002157742808220453056833321170415729284286499, -0.02654368376637595075551168122274248162284493446350, -0.02520183097107934339087265129819570574909448623657, -0.02393967709738826707410730421088373987004160881042, -0.02275182901240918251217770773564552655443549156189, -0.02163205030555614277743003981413494329899549484253, -0.02058354007188853418419682839157758280634880065918, -0.02057692350516374807378738864827028010040521621704, -0.01958089145934111333091642848103219876065850257874, -0.01864125573784522482689851585746509954333305358887, -0.01775435217966113421450558007563813589513301849365, -0.01691677616381808205159309466125705512240529060364, -0.01612403014562841310763907642922276863828301429749, -0.01537449248578499037820588313252301304601132869720, -0.01466676179095313670153188922995468601584434509277, -0.01402450496040140263953599486512757721357047557831, -0.01399561437142919986809097565583215327933430671692, -0.01336000573166428069538103073909951490350067615509, -0.01275771531625853084934707482034355052746832370758, -0.01218666939192474853170811144309482187964022159576, -0.01164493017448727657514595534848922397941350936890, -0.01113199242005264398558406213624039082787930965424, -0.01064353847589317655919494143290648935362696647644, -0.01018187100323052554640135269892198266461491584778, -0.00974160948477599021588790861869711079634726047516, -0.00942891885638870441699310731564764864742755889893, -0.00932392153020388490813896709141772589646279811859, -0.00892621088794959272050277832022402435541152954102, -0.00854848954633149853143958551981995697133243083954, -0.00818956623045918354064642841194654465653002262115, -0.00784710575876276621165583691208667005412280559540, -0.00752129000898322640916715542402926075737923383713, -0.00721230562686932686472518483355997886974364519119, -0.00691682923053906547478097976977551297750324010849, -0.00663517160452325917979754521525137533899396657944, -0.00636649522955715866517900636267768277321010828018, -0.00625949028249488115260845688681001774966716766357, -0.00611000973572013023060733871716365683823823928833, -0.00586607879911030596908894096941367024555802345276, -0.00563285823795435861005564959214098053053021430969, -0.00541076266303626516457336848020531760994344949722, -0.00519805472771894643002621450023070792667567729950, -0.00499414222405945764510226680954474431928247213364, -0.00480053411487082679065530044226761674508452415466, -0.00461457476167322598603615091406027204357087612152, -0.00443777470138860975074068804246962827164679765701, -0.00429505521316670985793040316025326319504529237747, -0.00407559574946073782664157647559477481991052627563, -0.00387020097138301858233355723371005296939983963966, -0.00367772603992539597397848361026717611821368336678, -0.00349713697565666361416480967250208777841180562973, -0.00332749850586445223774023638441121875075623393059, -0.00316792685449376887341088604443939402699470520020, -0.00301772748271920011192692712143070821184664964676, -0.00287616550295433049885818199697951058624312281609, -0.00274260585538298401822587813114751043030992150307, -0.00261647010927133294791446793681188864866271615028, -0.00249723073552821518000799372316578228492289781570, -0.00238440601992389146837614255503012827830389142036, -0.00227939296386491484225356174420085153542459011078, -0.00217806774867306592730065162299979419913142919540, -0.00208194435624244793617276805264282302232459187508, -0.00199068383563357409124505714714814530452713370323, -0.00190397478812116176596913597052207478554919362068, -0.00182153078967094476069144004526378921582363545895, -0.00174308807889311172083235401686351906391791999340, -0.00166840348059393633536884316015402873745188117027, -0.00159603071585643642958662891118137849844060838223, -0.00152825456602732824736012862132383816060610115528, -0.00146361233691229080354501146388201959780417382717, -0.00140192624992215670795547843852091318694874644279, -0.00134303145875260638783532662898778653470799326897, -0.00128677493525283575745432607106977229705080389977, -0.00123301446173488225832581832719370140694081783295, -0.00117820489018552855900456854953972651856020092964, -0.00112900010741674608309714766818387943203561007977, -0.00108192303201993622434329278547693320433609187603, -0.00103686637924595538920446990971413470106199383736, -0.00099372987918744642293900071194912015926092863083, -0.00095241971457979174471575323224215026129968464375, -0.00091284800935791186437401334430319366219919174910, -0.00087493236281024281807833231638937832030933350325, -0.00083859542511680051652539491513493885577190667391, -0.00080755154885574014726051794710315334668848663568, -0.00077415831151504362929449687413807623670436441898, -0.00074213711330483071379471304851449531270191073418, -0.00071142733852671592720273707755040959455072879791, -0.00068197180025487036565678966582026987452991306782, -0.00065371649276547831065864446742352811270393431187, -0.00062661036454645855069828241923346467956434935331, -0.00060060511006130440359029876162821892648935317993, -0.00057565497856085364684203264928896714991424232721, -0.00055171659842397687695259023143989907111972570419, -0.00052874881560174347757546930992589295783545821905, -0.00050671254494837536172524572464226366719231009483, -0.00048593471111949904702592695215912499406840652227, -0.00046568555353361095350966936123882078391034156084, -0.00044626115504631626903359054026054764108266681433, -0.00042762944494996728717756129256599706423003226519, -0.00040975983604487991023707094129235883883666247129, -0.00039262313287054864110667273813248812075471505523, -0.00037619144678446858349324388726131473958957940340, -0.00036043811740764635648259783806679479312151670456, -0.00034533763981035620234394389882481846143491566181, -0.00033086559704547627465409664893059016321785748005, -0.00031699859755815516879767779201415578427258878946, -0.00030371421712749671357328695719957067922223359346, -0.00029099094487519455622809294581543326785322278738, -0.00027880813315868396709898413554640228539938107133, -0.00026714595092055995039642679600433439190965145826, -0.00025598534031114419679681093455769769207108765841, -0.00024530797627239490400763433086694931262172758579, -0.00023509622888127953001073666694509256558376364410, -0.00022533312825377815468048947611379162481171078980, -0.00021600233177477729819802865218747456310666166246, -0.00020708809352822630817786420109882783435750752687, -0.00019857523570055143143260611982015007015434093773, -0.00019044912189005266294275497962473764346214011312, -0.00018269563209895707750832216653691375540802255273, -0.00017530113932780915821096900941711282939650118351, -0.00015514231733884420753530331005265452404273673892, -0.00014905666348453028725168367785158807237166911364])

r11pRSOS=np.array([ -0.00000000003784561617683659042853498907912684554034, -0.00000000050249917917023324755054195208726387777975, -0.00000000044713754422742105420395023168255582701747, 0.00000000052055335796249419767333431414762720534917, -0.00000000038444706474754443173655550572561604566468, 0.00000000155132258203928878261316869459698897237843, 0.00000000042719464176082044608532462844205021545996, 0.00000000020837579167015326118783772750596774980814, -0.00000000194459707766574873939246988511705960256393, -0.00000000186486562899533803199605714196601669030429, 0.00000000228100905708206012411117235292104532540236, 0.00000000838491875700394012711902646259667926109671, 0.00000000858340800968374637620482339034344576589319, 0.00000000831573708078910454716746144306765975429130, 0.00000000822424987632063310738148709634967592485566, 0.00000000846655614128983011345175486994651947725288, 0.00000000745940743776970864969713502631507018314494, 0.00000000728374695635417198368844989616460727788194, 0.00000000370077503568085652246811358438358108280397, 0.00000000681522300152994425469467346047520994734015, 0.00000000556183223583346485135782500471186839963167, 0.00000000563944776320649900480105410141562494175105, 0.00000000346793189594998250331440562451833925505795, 0.00000000208649461534266275484605151157267710626542, -0.00000000036681170985633699291390376811877391260985, 0.00000000169019426046393405433417807856143894040812, 0.00000000273217419553605011478720613379411047416667, 0.00000000355524004110986213261633897067537368741341, 0.00000000402975834130149631324941750590284961219822, 0.00000000412213023954452369325845113921628903863592, 0.00000000442266105899935079747195527206590770497030, 0.00000000446707360445215641237274973945024780785928, 0.00000092851482591227446921380546743240991247603233, 0.00000000399456336406009359639312874027360089623784, 0.00000000075880448959929939075462950736641019877649, -0.00000000308988423091798695815036631914015513578065, -0.00000000456160846996500812658440279648633386422318, -0.00000000286637799552374888786728375457066309017762, 0.00000000029590941325895597944943809032096980471405, 0.00000000274846070797331681717189636902573535159888, 0.00000000359141036168248501388643531160790867140520, 0.00000000300047049162541403047165593470473055059955, -0.00000077702219502820426531185986698813117357076408, 0.00000000140427178918530367589896897862790370314912, -0.00000000030881779538197228360278542894340036290002, -0.00000000074922661808671515936699747577397039133285, 0.00000000041361786259023248594580053299585124804150, 0.00000128528336295031569622409478581559483245655429, 0.00000000144732287009400048128242557347704344561379, 0.00000000051875471011344945942297637891298459078548, -0.00000041431293958089834780450055710943058073780776, -0.00000000182148350508539750736223575923239045848412, -0.00000000334508740338277380271487153144942955362851, 0.00000047594418358097936134774364781707678417888019, -0.00000000284407160667305271241400595183795169118568, 0.00000021670192964010712375071306123874848026389373, -0.00000000113609769787802812206101216098864253867262, 0.00000000022777135440852777867438254196679782437318, 0.00000008638568609154052077626250371808480643665007, 0.00000000049917125035097214377529315079218621975521, 0.00000009884463531454564076316404112182434360533989, 0.00000000002299802201880563470016106015562083221548, 0.00000002104331120452650287988981161850510215316490, -0.00000073533409073264556249805573573397055042732973, -0.00000000048854660595143989788389416757804703528301, -0.00000025090208580053173475349608673168333439207345, -0.00000000063207239326012028168617908370084841618297, -0.00000015503895843862560513943529491576178713785339, -0.00000000045041792505928511189150420651323807053057, -0.00000009280317254513652392138039646726777043284073, 0.00000005462607496457220145373310572246838834331584, -0.00000000019700622880140134175579106615481097056208, 0.00000000984117562857907524371262530590853678802432, -0.00000000222378301033176716662891479639289904479682, -0.00000000001846590276759439040320386151553981113685, -0.00000001775337487667327076195148121556810494325873, -0.00000002517799404102741088186346793409420286025124, 0.00000002813720388806292306984013469953187502881065, 0.00000000010451711006757422311409191298330165383057, -0.00000002120700307580522043720740600191571045840533, -0.00000000526809106100130742505035648620519139750940, 0.00000000018992186554493488985651264797799037814530, 0.00000005577560963045727050031529327747681357152487, 0.00000002911344650734963118554695542857663204117102, 0.00000009255091684587538977916368549206382887462041, 0.00000000020641818437304608240354523418492137254443, -0.00000004346503135619151471606211724167667664886494, 0.00000008166021671469152103063957439180176045567805, 0.00000005467835732945789154355541693275366554871653, 0.00000000015587757828510836772312040654893611560383, 0.00000002496480681257374766357659968529086880195678, 0.00000008980431188995167444432169388812692290002815, -0.00000007954728050578126715698093398415613464180751, -0.00000007785551678522202524981903276959926962774716, 0.00000000008524880811899753062609988952597539144107, 0.00000006919898067015681432823537982956807468326588, -0.00000003436364231314852486012733040303401832460395, 0.00000007312736293721578401450292804264474710862487, -0.00000003008944910970296906723586314799656626917113, 0.00000000003271029010511838563917005038099146494585, 0.00000004532413582576366813714336908604229936514685, 0.00000002211819613978787176569752173042188170271061, -0.00000006644874768804842032101216865377923959101736, -0.00000006675851543914843690754749904250897607482784, 0.00000000732086457017268902509813652051615107119176, 0.00000000000640749470661543357610990417893030626079, 0.00000000452655971354231482337731641563127737981631, 0.00000003155822453086342967864367527706936922271552, 0.00000005246253579214558815132753632690110201508560, 0.00000002839747668539285812136262535359393366363179, 0.00000002832573709061092654937638265783689250909561, -0.00000000000164746963270551035414934360867951235749, -0.00000000066988503781221220825085588387783758212990, -0.00000000872938918797056374863364261364878649018806, 0.00000004109306167246520641818033478184779561104278, -0.00000001210191017094419830507755089874649678804985, -0.00000004013131885855088732297020373378237945161118, -0.00000002415436525348406875136774059082550580868087, -0.00000000000183979514583053222945704268636057433523, -0.00000003562486783791237143043209882262156718013557, 0.00000002125943896762005425629458554414447091218676, -0.00000000696259957967502815533363138113601142897835, 0.00000004320199848066706177955335270272907433053433, 0.00000009379148559394934439308613932997915618727802, -0.00000020181456104378083673136590279334479092199217, -0.00000000000070181689995020554478031482404977797686, -0.00000014220221785163181811444436334485041939501571, 0.00000023054703787670666365252497304744183637126298, 0.00000025546603437284517299895518320507203924307760, -0.00000004053857802497700418849807166808696390347677, -0.00000005625356846321434354375154484120824527337845, 0.00000016847759503578716338646813297647009122215422, 0.00000005747911187694432796643724320126422888677098, -0.00000000000013648755564028802799799020765034249513, 0.00000015097167233505037882617739238705345528046564, -0.00000008890946333233868829173848205224550689251828, -0.00000015862780396334746802570743288984811414366050, -0.00000009090670813868129736872391276347737942842286, 0.00000008384517592151089356481650236366243156282962, -0.00000010151953872573125489385558774257933833951029, -0.00000020545251579325908149595205243881368417646627, 0.00000015706107629506600875921886167202456974223423, 0.00000000000000045495104834039613875225058162715710, 0.00000012737552504345801730682827442031612719119948, 0.00000010818206483501764203155221270510888409432937, 0.00000007937867392158992938035888412354190712960644, 0.00000002256296064590032063769030822811961778384671, -0.00000007906643481812573846665087931584459113310004, 0.00000009792925235759245906539787991998413652083855, -0.00000014826278627911030000893072289258611817786004, 0.00000015583245609445997787745623232996683427131757, 0.00000001514713096099134218116945087805047531759328, 0.00000000000000160913720546012034283875951064447444, 0.00000004807859089031008225993793795891018127974803, -0.00000007064759167027173983842425197821057736291550, -0.00000006558872749669228013127557407394019328705781, 0.00000003293221188272067981143387759533636138797874, -0.00000006805413794805035043895407058031632452355097, -0.00000011317402400715883050083407834404680691875456, 0.00000012364419113523629760887506678912473034870345, 0.00000011333149493831327031807511751190786775111974, 0.00000009349362032820446305430683430620630858243203, 0.00000004607249879548380965522293823376231980404327, -0.00000000000003656865150625736031141812143255242990, -0.00000004529883861673541791222812394335228702857421, 0.00000002101467734192808914490903284683076535088730, 0.00000000315909224274744664214955794248954057401590, 0.00000009432250203602246865188169552135510897983295, 0.00000006849834478278760202193693046313072159136937, -0.00000008278702539575274213299704417073909823443500, 0.00000000946432911499567303633092179909400143422715, -0.00000005809008572820263883392484581362491535827530, 0.00000006633761017290701556887349069069337303972134, -0.00000000000007880738258050094106383143462878326656, -0.00000000000008488086701893676579472830097062390666, -0.00000000000009051845008347010786177233141306859530, -0.00000000000009530664178189009352218863529186188200, -0.00000000000010031334445180359432925147715418610439, -0.00000000000010450539339722585120203755280750223526, -0.00000000000010807608678524718041146139294773039424, -0.00000000000011125402070912246753123861993400582687, -0.00000000000011494181356648266539910604733581639807, -0.00000000000011711515730602995947136579640302805978, -0.00000000000011896465658013297956823072171700180050, -0.00000000000012068865211676277766124783030621544114, -0.00000000000012173862534901635702894994525080982336, -0.00000000000012238911570261633085132536883930045479, -0.00000000000012271464102168749569064021214307613189, -0.00000000000012244906614864149073811453404728794220, -0.00000000000012177000128338467515168638296818873497, -0.00000000000011999670070703324150681171998663045414, -0.00000000000011824413065874660164974188390680823768, -0.00000000000011615538988508527261842559370756749690, -0.00000000000011371927269520342470877490969896020812, -0.00000000000011039286336762101391669007541466788461, -0.00000000000010700370217130196687913236569561773788, -0.00000000000010311028488692091132375394186981757783, -0.00000000000009907455532879792707371924239290194198, -0.00000000000009460628610402620402234829550909920714, -0.00000000000008954299469534124932568942632272969003, -0.00000000000008435419954918311049050619102016673261, -0.00000000000007892700333028009553105711707141676659, -0.00000000000007313057959800722027602858234389826829, -0.00000000000006720977269734573375546488864023002277, -0.00000000000006109622791413608487184919068068019499, -0.00000000000005481067577644307372387355713507929263, -0.00000000000004817998836069870837620366936448255834, -0.00000000000004140642838667010896472117706846517183, -0.00000000000003415998825894780022549268307879335373, -0.00000000000002702896674693746612534413591611897007, -0.00000000000001983631393527510651803537106729711607, -0.00000000000001233718547897949761707105380208677981, -0.00000000000000502183035255538210940641458212169117, 0.00000000000000251791873305633067545364349221933331, 0.00000000000001035041649201515830843749380766639869, 0.00000000000001793470819873901868683987351086950242, 0.00000000000002570949664984185781699239258130014245, 0.00000000000003364004420370163264630375011335388460, 0.00000000000004122657704859465454790264851688048275, 0.00000000000004945771725939361428969104506724332876, 0.00000000000005736193143976570256725895204091754623, 0.00000000000006507620916030111115134580675357496053, 0.00000000000007319837402762445338261461521313604032, 0.00000000000008086222613935365354185470839340512133, 0.00000000000008829664173101463629138952126497005805, 0.00000000000009615267144074968082275080629062665831, 0.00000000000010394819041991731058526453137874614107, 0.00000000000011168319866851747509183276238457295999, 0.00000000000011913526322326062258591052749395103707, 0.00000000000012661001930196656955096785288418886309, 0.00000000000013394498438737088625192548134055118772, 0.00000000000014174162393562306364387944649633659040, 0.00000000000014863060252536364084988550650339863302, 0.00000000000015596332647259878656131575360729579828, 0.00000000000016299181591336984134684334611108075407, 0.00000000000017019119213953969183462890882896753465, 0.00000000000017694318115869008989167001505654663849, 0.00000000000018361953176463118162232822075363768569, 0.00000000000019036311651564715060331819630090578215, 0.00000000000019695556451138017162625283775909626555, 0.00000000000020332137740975640111106797499059739410, 0.00000000000020953521312603612360989741653205205226, 0.00000000000021586152596418085955469901809252694273, 0.00000000000022168932563082200244536605639266880628, 0.00000000000022772162915539945539410385104913433878, 0.00000000000023359018952249231677070961559605574714, 0.00000000000023902971200132573430723583637479742991, 0.00000000000025524602750885785713132808760523841693, 0.00000000000026010943740708043271303452889497976453])

r0ppRSOS=np.array([ 33.37836424256012435307638952508568763732910156250000, 28.04686556469636116162291727960109710693359375000000, 24.99255610052575704571609094273298978805541992187500, 22.86497168117129419329103257041424512863159179687500, 21.24228478173933254424810002092272043228149414062500, 19.93718556827662879982199228834360837936401367187500, 19.11766364359274206208283430896699428558349609375000, 18.85005976823311257817294972483068704605102539062500, 17.94892948354651096565248735714703798294067382812500, 17.92162392263177395079765119589865207672119140625000, 17.11375190378769772792111325543373823165893554687500, 16.80125175769826029181785997934639453887939453125000, 16.40048773019992722765891812741756439208984375000000, 15.76337194584652756645937188295647501945495605468750, 15.67671731025184200802868872415274381637573242187500, 15.18881422043682150047061441000550985336303710937500, 14.66652362643870866065753943985328078269958496093750, 14.57752465712188794100256927777081727981567382812500, 14.18852378934307978397555416449904441833496093750000, 13.74850960515120057436888600932434201240539550781250, 13.50597033740469754548030323348939418792724609375000, 13.34141264375516122697717946721240878105163574218750, 12.96309898916097935739344393368810415267944335937500, 12.61015389861835878093643259489908814430236816406250, 12.46442957963893860551252146251499652862548828125000, 12.27972499458589794585350318811833858489990234375000, 11.96940589780519026419369765790179371833801269531250, 11.67714841140245951578435779083520174026489257812500, 11.45533242324199463268996623810380697250366210937500, 11.40119525192860550077966763637959957122802734375000, 11.14002782285887782620648067677393555641174316406250, 10.89232517191641136378166265785694122314453125000000, 10.81603860649703108265384798869490623474121093750000, 10.48113315882362428510532481595873832702636718750000, 9.54427440264761450805508502526208758354187011718750, 8.64714467598475877707642212044447660446166992187500, 7.79203077377993746921447382192127406597137451171875, 6.98106483428339963381858979118987917900085449218750, 6.21616793779150533794108923757448792457580566406250, 5.49899137550750527481113749672658741474151611328125, 4.83085794739679119658148920279927551746368408203125, 4.21270576336854229992923137615434825420379638671875, 3.98181568365306048917773296125233173370361328125000, 3.64503751291940947254488492035306990146636962890625, 3.12787833971689854806186303903814405202865600585938, 2.66074565307506505362766802136320620775222778320312, 2.24263368006552266109565607621334493160247802734375, 2.17380816282909661296685044362675398588180541992188, 1.87201552090907075154291305807419121265411376953125, 1.54686426343174288078330391726922243833541870117188, 1.36147597625629046547146572265774011611938476562500, 1.26469377910163927047904053324600681662559509277344, 1.02261852562922639364728638611268252134323120117188, 0.92026434898995523870013357736752368509769439697266, 0.81743013330851532760590316684101708233356475830078, 0.65406653966734251692827228907844983041286468505859, 0.64568725289545902956689360507880337536334991455078, 0.50381377670517935030147782526910305023193359375000, 0.48204500467303812438757404379430226981639862060547, 0.38819984119998668381512629821372684091329574584961, 0.36527831056727055880628540762700140476226806640625, 0.29529953497001931728149770606250967830419540405273, 0.28300113524651238083862381245126016438007354736328, 0.22328521218360919409207099306513555347919464111328, 0.22171957319974325284483995801565470173954963684082, 0.17888996999561224132690995247685350477695465087891, 0.16429398860499339063423462903301697224378585815430, 0.14521072236342072447889961495093302801251411437988, 0.12014125409106887754084880270966095849871635437012, 0.11921990490652448202446578306989977136254310607910, 0.09886405546472759597875779036257881671190261840820, 0.08670189618599934144871355101713561452925205230713, 0.08271268901099003423293964942786260508000850677490, 0.06975071875592861458947879782499512657523155212402, 0.06175648889960645010477335858922742772847414016724, 0.05924240944283339083131778579627280123531818389893, 0.05064386850356888264412802413971803616732358932495, 0.04354988129595329521270841155455855187028646469116, 0.04342554816350856911055799969290092121809720993042, 0.03765357484827553530282173710475035477429628372192, 0.03271824860557195902011073940229834988713264465332, 0.03015416203129611671940324413299094885587692260742, 0.02856118437715254518294294427960267057642340660095, 0.02503940680146000616335122401778789935633540153503, 0.02203937651370384276372504928076523356139659881592, 0.02068507463505427426686544833955849753692746162415, 0.01947131864642992135627785899032460292801260948181, 0.01726218569598740593118435526776011101901531219482, 0.01535391367350055248641726990399547503329813480377, 0.01402422981107810835699201135184921440668404102325, 0.01369861630837400021110106251853721914812922477722, 0.01225713916908886466639039269921340746805071830750, 0.01099754843463034668926692205559447756968438625336, 0.00989284643499891737372653466309202485717833042145, 0.00940262648253258059849457595191779546439647674561, 0.00892086542291612924482357982469693524762988090515, 0.00806326780175777892145649872190915630199015140533, 0.00730414467042464661539202808171467040665447711945, 0.00663054402385481692766555639195757976267486810684, 0.00623779197788831753918037392736550827976316213608, 0.00603107822029229530269578418710807454772293567657, 0.00549637415720596357593397129903678433038294315338, 0.00501828445427997260619434882755740545690059661865, 0.00458977989649427767920863985295909515116363763809, 0.00420488413571924648376443300890059617813676595688, 0.00409740664205365985595097555460597504861652851105, 0.00385849072265104968762483572675137111218646168709, 0.00354608963943786647046718663034425844671204686165, 0.00326381599913034593785088333106614300049841403961, 0.00300830693621142227639486677048807905521243810654, 0.00277659572769838611586146193133117776596918702126, 0.00266676149844741151515026267304619977949187159538, 0.00256612299518135409878705210928728774888440966606, 0.00237461577171263135688228373965102946385741233826, 0.00220008019155604238673018535621395130874589085579, 0.00204080990775595003464126797609878849470987915993, 0.00189522701304544035835752957552813313668593764305, 0.00176196203114186615915071065785468817921355366707, 0.00172094044921990564460390071843676196294836699963, 0.00163982128610718706079873996372953115496784448624, 0.00152770775414887778793915362740563068655319511890, 0.00142469785107986060893048296804863639408722519875, 0.00132990321539999830323386387220807591802440583706, 0.00124257841631725219830317819003084878204390406609, 0.00116210696982310289146478332611422956688329577446, 0.00110196200830833877619407967785036817076615989208, 0.00108774297196807291643327886276892968453466892242, 0.00101895158873258127700534014792310699704103171825, 0.00095535837992589273115484616027970332652330398560, 0.00089650915893425657532400663285443442873656749725, 0.00084190132530568694436273746717347421508748084307, 0.00079118369802630406605048474233399247168563306332, 0.00074412078198581857110815995781649689888581633568, 0.00070064200800704426463916263401188189163804054260, 0.00070033173832693897554318995801736491557676345110, 0.00065962868389750459359455181385101241176016628742, 0.00062169308453101888856107137826256803236901760101, 0.00058631002720660083896847547535458033962640911341, 0.00055328359526025114659142367656841088319197297096, 0.00052249225916448983376982884152539554634131491184, 0.00049370884883975275653905656625397568859625607729, 0.00046673353883690385296087455024860446428647264838, 0.00044264542108719248702033977060921188240172341466, 0.00044153487214410453961035973868831661093281581998, 0.00041793386090281339122556869547508995310636237264, 0.00039581582479844464863769082363376128341769799590, 0.00037507540437204338725288299549731618753867223859, 0.00035561570875453307966421179209248748520622029901, 0.00033731101149275317030093446213356855878373607993, 0.00032015412442324320436981555104694052715785801411, 0.00030396502500551486483995611287411975354189053178, 0.00028877734588876222913272906467341272218618541956, 0.00027805778002835024494132643013699635048396885395, 0.00027446197881382734026084468936801386007573455572, 0.00026099147722169642720640991839786693162750452757, 0.00024828337559964326012457158654456179647240787745, 0.00023628998686475922346231226534030156471999362111, 0.00022499109037279921112506553271259690518490970135, 0.00021431893270950160999485656354579532489879056811, 0.00020421340923168469034740257761484372167615219951, 0.00019468363191269647829127753535516376359737478197, 0.00018567339823414333007181586943090678687440231442, 0.00017715168912680660209986449604713243388687260449, 0.00017378267065082706561637837516798299475340172648, 0.00016908954108321721946164850614024999231332913041, 0.00016144270063275109280444274961752171293483115733, 0.00015420463828756984184936706938628958596382290125, 0.00014733590574852054922751209975473329905071295798, 0.00014083131930587458146945933901150738165597431362, 0.00013466993073850698470726727773438824442564509809, 0.00012880480617772339609929110881836322732851840556, 0.00012324727516225576773312155864914529956877231598, 0.00011795494285684925215695190159337357727054040879, 0.00011450964560222887393854673820925427207839675248, 0.00010812468151890810414122306992723565599590074271, 0.00010220611557723590940433000540110697329510003328, 0.00009671209499395450721014044770384998628287576139, 0.00009160519741431987796303343385417861099995207042, 0.00008685189289329811634151473631604289948882069439, 0.00008242207931682951692169136759247294321539811790, 0.00007828868016837367007319803402509705847478471696, 0.00007442729537853064636539202059140052369912154973, 0.00007081589750038983562419742101567976533260662109, 0.00006743456669335969673635677867906679239240474999, 0.00006426525902354830602561386321269765176111832261, 0.00006129160343936398166846124535567241764510981739, 0.00005849872348882538276295880996791254347044741735, 0.00005587308043581742223295319438314265880762832239, 0.00005340233492719010261482251444853375232924008742, 0.00005107522477780161815775344935630641884927172214, 0.00004888145679018322895675874306675723346415907145, 0.00004681161082059539374489176566385140176862478256, 0.00004485705455298079282096257447420839525875635445, 0.00004300986765417656851242383941880120801215525717, 0.00004126277416399561044158331157838404124049702659, 0.00003960908212739146222599803670583185066789155826, 0.00003804262960719899020443912629474425557418726385, 0.00003655773632837841313021273736971750167867867276, 0.00003514916030117483223714144879856746683799428865, 0.00003381205885358301864484012466682827380282105878, 0.00003254195357504720444294030179399612734414404258, 0.00003133469873505518270414768600140575927071040496, 0.00003018645279375854078608709674114152221591211855, 0.00002909365266805467644946163463526289660876500420, 0.00002805299045679513424925849429669710843882057816, 0.00002706139236379613064831066437943007940702955239, 0.00002611599958782587893981255722231082927464740351, 0.00002521415097538238250752737346083165448362706229, 0.00002435336725535864726413168290797273130010580644, 0.00002353133669509372010472496306032752499959315173, 0.00002274590203521122805645909847882535359531175345, 0.00002199504857635669439358018506514014234198839404, 0.00002127689330481599745844255300308844880419201218, 0.00002058967495614720224139312931832535014109453186, 0.00001993174492675940296152435615706366434096707962, 0.00001930155895287276681965976665722450889006722718, 0.00001869766948469280221046748269309034640173194930, 0.00001811871869113819595586978294932123390026390553, 0.00001756343203703637277190811871729891890936414711, 0.00001703061238059957953447538792079996028405730613, 0.00001651913454425105453075503514348554290336323902, 0.00001602794031649180302189806879287203855710686184, 0.00001555603384668729859520788783022737788996892050, 0.00001510247739835721856530969392506946746834728401, 0.00001466638742985434190819245964254591285680362489, 0.00001424693097432076189048401337888805073816911317, 0.00001384332229343940126370295778945873621523787733, 0.00001345481978189515541617649052597016634535975754, 0.00001308072310161753595196629934571674880317004863, 0.00001272037052677620598420751840684772560052806512, 0.00001237313648225489354974624550687067880971881095, 0.00001203842925988249584008573517257545404390839394, 0.00001171568889810648355872570169911028870046720840, 0.00001140438521205522460024751885132587858606711961, 0.00001110401596210833974527360662465369500750966836, 0.00001081410515009749495672717461980383291120233480, 0.00001053420143322730921913322338356877594378602225, 0.00001026387664663336749481213627799291998599073850, 0.00001000272442628326841041700584478135738208948169, 0.00000975035892461432539648265999110421375917212572, 0.00000950641361193889841414532415608817927932250313, 0.00000927054015722632158134387803105624925592564978, 0.00000904240738239844929079094132395866267870587762, 0.00000882170028474507255972659330867102767115284223, 0.00000860811912251086793271531022453402215433015954, 0.00000840137855909407357758635764843901938547787722, 0.00000820120686166838749517858653259594348128302954, 0.00000763757625206272298121808889126427288829290774, 0.00000746120945116101535814993189754673608149460051])

m2tE =np.array([ 0.00100000000000000002081668171172168513294309377670, 0.00200000000000000004163336342344337026588618755341, 0.00300000000000000006245004513516505539882928133011, 0.00400000000000000008326672684688674053177237510681, 0.00500000000000000010408340855860842566471546888351, 0.00600000000000000012490009027033011079765856266022, 0.00700000000000000014571677198205179593060165643692, 0.00800000000000000016653345369377348106354475021362, 0.00899999999999999931998839741709161899052560329437, 0.01000000000000000020816681711721685132943093776703, 0.01099999999999999936162176084053498925641179084778, 0.01200000000000000024980018054066022159531712532043, 0.01299999999999999940325512426397835952229797840118, 0.01400000000000000029143354396410359186120331287384, 0.01499999999999999944488848768742172978818416595459, 0.01600000000000000033306690738754696212708950042725, 0.01700000000000000122124532708767219446599483489990, 0.01799999999999999863997679483418323798105120658875, 0.01899999999999999952815521453430847031995654106140, 0.02000000000000000041633363423443370265886187553406, 0.02100000000000000130451205393455893499776721000671, 0.02199999999999999872324352168106997851282358169556, 0.02299999999999999961142194138119521085172891616821, 0.02400000000000000049960036108132044319063425064087, 0.02431859999999999924491511649193853372707962989807, 0.10541499999999999481747892104976926930248737335205, 0.19874200000000000199129601696768077090382575988770, 0.30043300000000000560262947146838996559381484985352, 0.40887299999999998645350274273368995636701583862305, 0.52313500000000001666222715357434935867786407470703, 0.64260300000000003528555225784657523036003112792969, 0.76683500000000004437339384821825660765171051025391, 0.89549699999999998745181528647663071751594543457031, 1.02832999999999996632027432497125118970870971679688, 1.16511000000000009002576462080469354987144470214844, 1.30567000000000010828671292983926832675933837890625, 1.44985999999999992660093539598165079951286315917969, 1.59755000000000002557953848736360669136047363281250, 1.74863999999999997214672475820407271385192871093750, 1.90302999999999999936051153781590983271598815917969, 2.06063000000000018374635146756190806627273559570312, 2.22137999999999991018739819992333650588989257812500, 2.38520999999999983032239470048807561397552490234375, 2.55204999999999992965626915975008159875869750976562, 2.72185999999999994614086062938440591096878051757812, 2.89458999999999999630517777404747903347015380859375, 3.07019000000000019667822925839573144912719726562500, 3.24862999999999990663468452112283557653427124023438, 3.42986000000000013088197192701045423746109008789062, 3.61386999999999991572963153885211795568466186523438, 3.80060999999999982179588187136687338352203369140625, 3.99006000000000016214585230045486241579055786132812, 4.18219999999999991757704265182837843894958496093750, 4.37699000000000015830892152735032141208648681640625, 4.57443000000000044025227907695807516574859619140625, 4.77449999999999974420461512636393308639526367187500, 4.97715999999999958447460812749341130256652832031250, 5.18241999999999958248508846736513078212738037109375, 5.39024000000000036436631489777937531471252441406250, 5.60062999999999977518427840550430119037628173828125, 5.81355999999999983884890752960927784442901611328125, 6.02902000000000004575895218295045197010040283203125, 6.24701000000000039591441236552782356739044189453125, 6.46752000000000037971403799019753932952880859375000, 6.69052999999999986613374858279712498188018798828125, 6.91603999999999974335196384345181286334991455078125, 7.14404000000000038994585338514298200607299804687500, 7.37452000000000040813574742060154676437377929687500, 7.60747999999999979792164594982750713825225830078125, 7.84290999999999982605913828592747449874877929687500, 8.08080999999999960436980472877621650695800781250000, 8.32118000000000002103206497849896550178527832031250, 8.56400000000000005684341886080801486968994140625000, 8.80927999999999933322669676272198557853698730468750, 9.05701999999999962653873808449134230613708496093750, 9.30720999999999953899987303884699940681457519531250, 9.55986000000000046838977141305804252624511718750000, 9.81494999999999961914909363258630037307739257812500, 10.07249999999999978683717927196994423866271972656250, 10.33249999999999957367435854393988847732543945312500, 10.59490000000000087254647951340302824974060058593750, 10.85979999999999989768184605054557323455810546875000, 11.12720000000000020179413695586845278739929199218750, 11.39700000000000024158453015843406319618225097656250, 11.66920000000000001705302565824240446090698242187500, 11.94389999999999929514160612598061561584472656250000, 12.22109999999999985220711096189916133880615234375000, 12.50070000000000014495071809506043791770935058593750, 12.78279999999999994031441019615158438682556152343750, 13.06729999999999947135620459448546171188354492187500, 13.35430000000000028137492336099967360496520996093750, 13.64380000000000059401372709544375538825988769531250, 13.93580000000000040927261579781770706176757812500000, 14.23019999999999996020960679743438959121704101562500, 14.52710000000000079012352216523140668869018554687500, 14.82659999999999911324266577139496803283691406250000, 15.12850000000000072475359047530218958854675292968750, 15.43290000000000006252776074688881635665893554687500, 15.73980000000000067927885538665577769279479980468750, 16.04919999999999902229319559410214424133300781250000, 16.36110000000000042064129956997931003570556640625000, 16.67559999999999931219463178422302007675170898437500, 16.99249999999999971578290569595992565155029296875000, 17.31210000000000093223206931725144386291503906250000, 17.63410000000000010800249583553522825241088867187500, 17.95870000000000032969182939268648624420166015625000, 18.28579999999999827764440851751714944839477539062500, 18.61550000000000082422957348171621561050415039062500, 18.94780000000000086401996668428182601928710937500000, 19.28259999999999863007360545452684164047241210937500, 19.62000000000000099475983006414026021957397460937500, 19.96010000000000061959326558280736207962036132812500, 20.30270000000000152340362546965479850769042968750000, 20.64789999999999992041921359486877918243408203125000, 20.99569999999999936335370875895023345947265625000000, 21.34609999999999985220711096189916133880615234375000, 21.69920000000000115392140287440270185470581054687500, 22.05489999999999994884092302527278661727905273437500, 22.41329999999999955662133288569748401641845703125000, 22.77430000000000021032064978498965501785278320312500, 23.13789999999999835722519492264837026596069335937500, 23.50430000000000063664629124104976654052734375000000, 23.87330000000000040927261579781770706176757812500000, 24.24510000000000076170181273482739925384521484375000, 24.50000000000000000000000000000000000000000000000000, 25.00000000000000000000000000000000000000000000000000, 25.50000000000000000000000000000000000000000000000000, 26.00000000000000000000000000000000000000000000000000, 26.50000000000000000000000000000000000000000000000000, 27.00000000000000000000000000000000000000000000000000, 27.50000000000000000000000000000000000000000000000000, 28.00000000000000000000000000000000000000000000000000, 28.50000000000000000000000000000000000000000000000000, 29.00000000000000000000000000000000000000000000000000, 29.50000000000000000000000000000000000000000000000000, 30.00000000000000000000000000000000000000000000000000, 30.50000000000000000000000000000000000000000000000000, 31.00000000000000000000000000000000000000000000000000, 31.50000000000000000000000000000000000000000000000000, 32.00000000000000000000000000000000000000000000000000, 32.50000000000000000000000000000000000000000000000000, 33.00000000000000000000000000000000000000000000000000, 33.50000000000000000000000000000000000000000000000000, 34.00000000000000000000000000000000000000000000000000, 34.50000000000000000000000000000000000000000000000000, 35.00000000000000000000000000000000000000000000000000, 35.50000000000000000000000000000000000000000000000000, 36.00000000000000000000000000000000000000000000000000, 36.50000000000000000000000000000000000000000000000000, 37.00000000000000000000000000000000000000000000000000, 37.50000000000000000000000000000000000000000000000000, 38.00000000000000000000000000000000000000000000000000, 38.50000000000000000000000000000000000000000000000000, 39.00000000000000000000000000000000000000000000000000, 39.50000000000000000000000000000000000000000000000000, 40.00000000000000000000000000000000000000000000000000, 40.50000000000000000000000000000000000000000000000000, 41.00000000000000000000000000000000000000000000000000, 41.50000000000000000000000000000000000000000000000000, 42.00000000000000000000000000000000000000000000000000, 42.50000000000000000000000000000000000000000000000000, 43.00000000000000000000000000000000000000000000000000, 43.50000000000000000000000000000000000000000000000000, 44.00000000000000000000000000000000000000000000000000, 44.50000000000000000000000000000000000000000000000000, 45.00000000000000000000000000000000000000000000000000, 45.50000000000000000000000000000000000000000000000000, 46.00000000000000000000000000000000000000000000000000, 46.50000000000000000000000000000000000000000000000000, 47.00000000000000000000000000000000000000000000000000, 47.50000000000000000000000000000000000000000000000000, 48.00000000000000000000000000000000000000000000000000, 48.50000000000000000000000000000000000000000000000000, 49.00000000000000000000000000000000000000000000000000, 49.50000000000000000000000000000000000000000000000000, 50.00000000000000000000000000000000000000000000000000, 50.50000000000000000000000000000000000000000000000000, 51.00000000000000000000000000000000000000000000000000, 51.50000000000000000000000000000000000000000000000000, 52.00000000000000000000000000000000000000000000000000, 52.50000000000000000000000000000000000000000000000000, 53.00000000000000000000000000000000000000000000000000, 53.50000000000000000000000000000000000000000000000000, 54.00000000000000000000000000000000000000000000000000, 54.50000000000000000000000000000000000000000000000000, 55.00000000000000000000000000000000000000000000000000, 55.50000000000000000000000000000000000000000000000000, 56.00000000000000000000000000000000000000000000000000, 56.50000000000000000000000000000000000000000000000000, 57.00000000000000000000000000000000000000000000000000, 57.50000000000000000000000000000000000000000000000000, 58.00000000000000000000000000000000000000000000000000, 58.50000000000000000000000000000000000000000000000000, 59.00000000000000000000000000000000000000000000000000, 59.50000000000000000000000000000000000000000000000000, 60.00000000000000000000000000000000000000000000000000, 60.50000000000000000000000000000000000000000000000000, 61.00000000000000000000000000000000000000000000000000, 62.50000000000000000000000000000000000000000000000000, 63.00000000000000000000000000000000000000000000000000])



e100OS=np.array([ 22.25829906827149073933469480834901332855224609375000, 22.26560247862231278759281849488615989685058593750000, 22.27263822573353380107619159389287233352661132812500, 22.27945579030610545601120975334197282791137695312500, 22.28608615655400626565096899867057800292968750000000, 22.29255127287752458187242154963314533233642578125000, 22.29886779266023566492549434769898653030395507812500, 22.30504892628819035849119245540350675582885742187500, 22.31110548725036935024945705663412809371948242187500, 22.31704653723949860477659967727959156036376953125000, 22.32287980984540354256751015782356262207031250000000, 22.32861200244520105684387090150266885757446289062500, 22.33424898501371558268147055059671401977539062500000, 22.33979595414295360455980699043720960617065429687500, 22.34525754956861831601599988061934709548950195312500, 22.35063794423921024190349271520972251892089843750000, 22.35594091521933179933512292336672544479370117187500, 22.36116990039463203743252961430698633193969726562500, 22.36632804445033428919487050734460353851318359375000, 22.37141823660632056203212414402514696121215820312500, 22.37644314192134942231859895400702953338623046875000, 22.38140522751190886197036888916045427322387695312500, 22.38630678470195789486751891672611236572265625000000, 22.39114994788074142206824035383760929107666015625000, 22.39268104111088319996270001865923404693603515625000, 22.67680894467753560661549272481352090835571289062500, 22.88599909400916487811628030613064765930175781250000, 23.05298301102326519185226061381399631500244140625000, 23.19243975473703045508955256082117557525634765625000, 23.31239470418283588060148758813738822937011718750000, 23.41776024746772932871863304171711206436157226562500, 23.51178065105201042683802370447665452957153320312500, 23.59671745665328046470676781609654426574707031250000, 23.67421449492389129432012850884348154067993164062500, 23.74549640231376912424821057356894016265869140625000, 23.81151558992716488205587666016072034835815429687500, 23.87301595570861678652363480068743228912353515625000, 23.93059279573203568247663497459143400192260742187500, 23.98473495268473953956345212645828723907470703125000, 24.03584066443556110925783286802470684051513671875000, 24.08424199477697058568992360960692167282104492187500, 24.13022478098925915901418193243443965911865234375000, 24.17402716280953711702750297263264656066894531250000, 24.21585196189901267871391610242426395416259765625000, 24.25588031765064656042341084685176610946655273437500, 24.29426633568981941380116040818393230438232421875000, 24.33114413214338256352675671223551034927368164062500, 24.36663507732597011568032030481845140457153320312500, 24.40084214943813378795312019065022468566894531250000, 24.43386364823097522958050831221044063568115234375000, 24.46577994022543123264767928048968315124511718750000, 24.49666779768814350859429396223276853561401367187500, 24.52659592636951657596000586636364459991455078125000, 24.55562315635762260512819921132177114486694335937500, 24.58380835528985386417843983508646488189697265625000, 24.61120194504308500427214312367141246795654296875000, 24.63784716267315744175903091672807931900024414062500, 24.66378978347755790423434518743306398391723632812500, 24.68906544357480470353038981556892395019531250000000, 24.71371271910363276447242242284119129180908203125000, 24.73776241782184115436393767595291137695312500000000, 24.76124514758618744281193357892334461212158203125000, 24.78419015593310348322120262309908866882324218750000, 24.80662340520773767593709635548293590545654296875000, 24.82856796899407569867435086052864789962768554687500, 24.85004718546997537487186491489410400390625000000000, 24.87108179115308814743912080302834510803222656250000, 24.89169110154676189949896070174872875213623046875000, 24.91189399448023777949856594204902648925781250000000, 24.93170724139063310076380730606615543365478515625000, 24.95114735125561367112823063507676124572753906250000, 24.97022976475927080741712416056543588638305664062500, 24.98896742385377933715062681585550308227539062500000, 25.00737476174892037761310348287224769592285156250000, 25.02546457933332391121439286507666110992431640625000, 25.04324821551691471199774241540580987930297851562500, 25.06073774779999752126968814991414546966552734375000, 25.07794253543868023825780255720019340515136718750000, 25.09487407048608176296511373948305845260620117187500, 25.11154125628814526294263487216085195541381835937500, 25.12795007458299068048290791921317577362060546875000, 25.14411536722096940366100170649588108062744140625000, 25.16004505734257179483392974361777305603027343750000, 25.17574092025119725235526857431977987289428710937500, 25.19121050521641436148456705268472433090209960937500, 25.20646647620770153253033640794456005096435546875000, 25.22151528805810016820032615214586257934570312500000, 25.23635784372195089986234961543232202529907226562500, 25.25100549092287849362037377431988716125488281250000, 25.26545879636458380446129012852907180786132812500000, 25.27972834199513840758299920707941055297851562500000, 25.29381922655868919491695123724639415740966796875000, 25.30773632937486183891451219096779823303222656250000, 25.32147970235612888245668727904558181762695312500000, 25.33505862952950593580681015737354755401611328125000, 25.34848183221315665036854625213891267776489257812500, 25.36174445966512536188020021654665470123291015625000, 25.37485498583190590693448029924184083938598632812500, 25.38781720212266534986156329978257417678833007812500, 25.40063475296499362343638495076447725296020507812500, 25.41331114350209929853008361533284187316894531250000, 25.42585369752206503335401066578924655914306640625000, 25.43825768797428210632460832130163908004760742187500, 25.45053788356301538442494347691535949707031250000000, 25.46268567142629635213779693003743886947631835937500, 25.47471151415178880483836110215634107589721679687500, 25.48661442048291192463693732861429452896118164062500, 25.49840065149152579238034377340227365493774414062500, 25.51007264689906861576673691160976886749267578125000, 25.52162934496168844589192303828895092010498046875000, 25.53307656865048613781254971399903297424316406250000, 25.54441983253526160524415899999439716339111328125000, 25.55565460531715160641397233121097087860107421875000, 25.56678632267503559205579222179949283599853515625000, 25.57781699304067757338998490013182163238525390625000, 25.58874856397571662114387436304241418838500976562500, 25.59958596902729510702556581236422061920166015625000, 25.61032789974648338215956755448132753372192382812500, 25.62097908756223318960110191255807876586914062500000, 25.63153822288430916387369506992399692535400390625000, 25.64200699074238798402802785858511924743652343750000, 25.65239265332846230194263625890016555786132812500000, 25.66269100415633985790009319316595792770385742187500, 25.67290905059352468242650502361357212066650390625000, 25.67982496350354182368391775526106357574462890625000, 25.69318597959301087030326016247272491455078125000000, 25.70628446357676111233558913227170705795288085937500, 25.71913053434931484275693946983665227890014648437500, 25.73173373680908682104018225800246000289916992187500, 25.74410308446707418283949664328247308731079101562500, 25.75624709815738810902985278517007827758789062500000, 25.76817384134304234066803473979234695434570312500000, 25.77989095222557835995758068747818470001220703125000, 25.79140567317792331891723733860999345779418945312500, 25.80272487760479194207619002554565668106079101562500, 25.81385509459560623213292274158447980880737304687500, 25.82480253155624083660768519621342420578002929687500, 25.83557309497053111613240616861730813980102539062500, 25.84617240958404593698105600196868181228637695312500, 25.85660583601946171938834595493972301483154296875000, 25.86687848704264069965574890375137329101562500000000, 25.87699524265914163834167993627488613128662109375000, 25.88696076398749568170387647114694118499755859375000, 25.89677950616221124846560996957123279571533203125000, 25.90645573032120552170454175211489200592041015625000, 25.91599351469997003505341126583516597747802734375000, 25.92539676493533207235486770514398813247680664062500, 25.93466922366549809453317720908671617507934570312500, 25.94381447952302011117353686131536960601806640625000, 25.95283597542188047668787476141005754470825195312500, 25.96173701633334829352861561346799135208129882812500, 25.97052077663255076345194538589566946029663085937500, 25.97919030679387830673476855736225843429565429687500, 25.98774853983479360408637148793786764144897460937500, 25.99619829721542885181406745687127113342285156250000, 26.00454229447148790654864569660276174545288085937500, 26.01278314636808985937932447995990514755249023437500, 26.02092337198206806192501971963793039321899414062500, 26.02896539911677820100521785207092761993408203125000, 26.03691156883910551300687075126916170120239257812500, 26.04476413940563617188672651536762714385986328125000, 26.05252529028524222098894824739545583724975585937500, 26.06019712559946910346297954674810171127319335937500, 26.06778167774537990908356732688844203948974609375000, 26.07528091048476781566023419145494699478149414062500, 26.08269672199886457519824034534394741058349609375000, 26.09003094791434307353483745828270912170410156250000, 26.09728536384701058636892412323504686355590820312500, 26.10446168808464406652092293370515108108520507812500, 26.11156158406395633164720493368804454803466796875000, 26.11858666258483907540721702389419078826904296875000, 26.12553848407136314335730276070535182952880859375000, 26.13241856057682355185534106567502021789550781250000, 26.13922835791204946076504711527377367019653320312500, 26.14596929738931763154141663108021020889282226562500, 26.15264275757019163393124472349882125854492187500000, 26.15925007609440200440076296217739582061767578125000, 26.16579255122207925410293682944029569625854492187500, 26.17227144330356125578873616177588701248168945312500, 26.17868797636997157951554981991648674011230468750000, 26.18504333935629446727944014128297567367553710937500, 26.19133868759486460930929752066731452941894531250000, 26.19757514393699437960094655863940715789794921875000, 26.20375380005564736052292573731392621994018554687500, 26.20987571752906575284214341081678867340087890625000, 26.21594192895730301984258403535932302474975585937500, 26.22195343900419217675334948580712080001831054687500, 26.22791122536252927943678514566272497177124023437500, 26.23381623981206089979423268232494592666625976562500, 26.23966940897940247623409959487617015838623046875000, 26.24547163543365613236346689518541097640991210937500, 26.25122379819951490276253025513142347335815429687500, 26.25692675390423502790326892863959074020385742187500, 26.26258133729198718242514587473124265670776367187500, 26.26818836200237683442537672817707061767578125000000, 26.27374862142260170116969675291329622268676757812500, 26.27926288916787456173551618121564388275146484375000, 26.28473191989263213486083259340375661849975585937500, 26.30087486304888244603716884739696979522705078125000, 26.30617013200315312815291690640151500701904296875000])

e101OS=np.array([ -0.44444444444456893128503338630252983421087265014648, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456926435194077384949196130037307739258, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456926435194077384949196130037307739258, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456926435194077384949196130037307739258, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456882026273092378687579184770584106445, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456926435194077384949196130037307739258, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456926435194077384949196130037307739258, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456926435194077384949196130037307739258, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456882026273092378687579184770584106445, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456926435194077384949196130037307739258, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456926435194077384949196130037307739258, -0.44444444444456926435194077384949196130037307739258, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456898679618461756035685539245605468750, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456893128503338630252983421087265014648, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456909781848708007601089775562286376953, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456915332963831133383791893720626831055, -0.44444444444456898679618461756035685539245605468750])

e110OS=np.array([ 10.33333333346572047162226226646453142166137695312500, 10.33333333345991533747110224794596433639526367187500, 10.33333333345465909758331690682098269462585449218750, 10.33333333344977766898864501854404807090759277343750, 10.33333333344514848306516796583309769630432128906250, 10.33333333344074489446029474493116140365600585937500, 10.33333333343651538882568274857476353645324707031250, 10.33333333343243154445190157275646924972534179687500, 10.33333333342848980862527241697534918785095214843750, 10.33333333342466175963636487722396850585937500000000, 10.33333333342093141027362435124814510345458984375000, 10.33333333341730764232124784030020236968994140625000, 10.33333333341377091585400194162502884864807128906250, 10.33333333341031767815820785472169518470764160156250, 10.33333333340693549473598977783694863319396972656250, 10.33333333340361370744631130946800112724304199218750, 10.33333333340036475078704825136810541152954101562500, 10.33333333339718507204452180303633213043212890625000, 10.33333333339406046036401676246896386146545410156250, 10.33333333339098203396133612841367721557617187500000, 10.33333333338796400369119510287418961524963378906250, 10.33333333338499748776939668459817767143249511718750, 10.33333333338207182805490447208285331726074218750000, 10.33333333337919590633191546658053994178771972656250, 10.33333333337828996434382133884355425834655761718750, 10.33333333322277880483852641191333532333374023437500, 10.33333333312581459040302434004843235015869140625000, 10.33333333306442725074703048449009656906127929687500, 10.33333333302815404408647737000137567520141601562500, 10.33333333301037804119459906360134482383728027343750, 10.33333333300656953213092492660507559776306152343750, 10.33333333301310297258623904781416058540344238281250, 10.33333333302746304127595067257061600685119628906250, 10.33333333304724277468267246149480342864990234375000, 10.33333333307087542607405339367687702178955078125000, 10.33333333309715484915614069905132055282592773437500, 10.33333333312483759414135420229285955429077148437500, 10.33333333315260382789801951730623841285705566406250, 10.33333333318013913526556279975920915603637695312500, 10.33333333320812741362715314608067274093627929687500, 10.33333333323389169322581437882035970687866210937500, 10.33333333325812475322891259565949440002441406250000, 10.33333333328159575614790810504928231239318847656250, 10.33333333330377712400149903260171413421630859375000, 10.33333333332264025727909029228612780570983886718750, 10.33333333334103798506475868634879589080810546875000, 10.33333333335850312550974194891750812530517578125000, 10.33333333337232673443395469803363084793090820312500, 10.33333333338390680467000493081286549568176269531250, 10.33333333339809634310313413152471184730529785156250, 10.33333333340764781382858927827328443527221679687500, 10.33333333341740534194741485407575964927673339843750, 10.33333333342565829582326841773465275764465332031250, 10.33333333343087190314690815284848213195800781250000, 10.33333333343873583487493306165561079978942871093750, 10.33333333344040916301764809759333729743957519531250, 10.33333333344597093628181028179824352264404296875000, 10.33333333345358084898180095478892326354980468750000, 10.33333333345601268149493989767506718635559082031250, 10.33333333345933091607093956554308533668518066406250, 10.33333333346083904302759037818759679794311523437500, 10.33333333346581461853475047973915934562683105468750, 10.33333333346467952651437371969223022460937500000000, 10.33333333345960092231052840361371636390686035156250, 10.33333333346911331318551674485206604003906250000000, 10.33333333346262250529434822965413331985473632812500, 10.33333333347354532349982036976143717765808105468750, 10.33333333347442106742164469324052333831787109375000, 10.33333333347493443454823136562481522560119628906250, 10.33333333347695237591779005015268921852111816406250, 10.33333333346774018934866035124287009239196777343750, 10.33333333346759985715834773145616054534912109375000, 10.33333333347071558705465577077120542526245117187500, 10.33333333348206117818790517048910260200500488281250, 10.33333333346824467469105002237483859062194824218750, 10.33333333347354354714298096951097249984741210937500, 10.33333333345923854551529075251892209053039550781250, 10.33333333347655980105628259479999542236328125000000, 10.33333333345979809791970183141529560089111328125000, 10.33333333346416971210146584780886769294738769531250, 10.33333333347109395106144802412018179893493652343750, 10.33333333345991356111426284769549965858459472656250, 10.33333333345682802928422461263835430145263671875000, 10.33333333347604288121601712191477417945861816406250, 10.33333333348188887157448334619402885437011718750000, 10.33333333349554017388527427101507782936096191406250, 10.33333333348852711708332208218052983283996582031250, 10.33333333348446103627793490886688232421875000000000, 10.33333333347735383256349450675770640373229980468750, 10.33333333348474347701539954869076609611511230468750, 10.33333333344654292318409716244786977767944335937500, 10.33333333348114102534509584074839949607849121093750, 10.33333333348488203284887276822701096534729003906250, 10.33333333344991089575160003732889890670776367187500, 10.33333333344252125129969499539583921432495117187500, 10.33333333345262161628852481953799724578857421875000, 10.33333333347282056990934506757184863090515136718750, 10.33333333347095006615745660383254289627075195312500, 10.33333333347422211545563186518847942352294921875000, 10.33333333349086480268397281179204583168029785156250, 10.33333333347627913667565735522657632827758789062500, 10.33333333342522486475445475662127137184143066406250, 10.33333333349329841155395115492865443229675292968750, 10.33333333346300086930114048300310969352722167968750, 10.33333333342541138222259178292006254196166992187500, 10.33333333344448590196407167240977287292480468750000, 10.33333333344710602830218704184517264366149902343750, 10.33333333349871807627096131909638643264770507812500, 10.33333333349741067763716273475438356399536132812500, 10.33333333344355331462338654091581702232360839843750, 10.33333333350208604883846419397741556167602539062500, 10.33333333348936911022519780090078711509704589843750, 10.33333333350470262246290076291188597679138183593750, 10.33333333353387573083637107629328966140747070312500, 10.33333333351629690355366619769483804702758789062500, 10.33333333344747906323846109444275498390197753906250, 10.33333333344673121700907358899712562561035156250000, 10.33333333347141547164937946945428848266601562500000, 10.33333333344860172076096205273643136024475097656250, 10.33333333343738047460647067055106163024902343750000, 10.33333333341194837373677728464826941490173339843750, 10.33333333341157356244366383180022239685058593750000, 10.33333333339960447005978494416922330856323242187500, 10.33333333346879712166810350026935338973999023437500, 10.33333333347029281412687851116061210632324218750000, 10.33333333347029459048371791141107678413391113281250, 10.33333333347029459048371791141107678413391113281250, 10.33333333347029459048371791141107678413391113281250, 10.33333333346954674425433040596544742584228515625000, 10.33333333346954496789749100571498274803161621093750, 10.33333333347179028294249292230233550071716308593750, 10.33333333346879712166810350026935338973999023437500, 10.33333333347253812917188042774796485900878906250000, 10.33333333347104243671310541685670614242553710937500, 10.33333333347029459048371791141107678413391113281250, 10.33333333347029459048371791141107678413391113281250, 10.33333333347029459048371791141107678413391113281250, 10.33333333347104243671310541685670614242553710937500, 10.33333333347179028294249292230233550071716308593750, 10.33333333347029459048371791141107678413391113281250, 10.33333333347328597540126793319359421730041503906250, 10.33333333346879712166810350026935338973999023437500, 10.33333333346879889802494290051981806755065917968750, 10.33333333347328597540126793319359421730041503906250, 10.33333333346879712166810350026935338973999023437500, 10.33333333347029459048371791141107678413391113281250, 10.33333333346879712166810350026935338973999023437500, 10.33333333347478166786004294408485293388366699218750, 10.33333333347478344421688234433531761169433593750000, 10.33333333347179205929933232255280017852783203125000, 10.33333333347328597540126793319359421730041503906250, 10.33333333347478166786004294408485293388366699218750, 10.33333333347627913667565735522657632827758789062500, 10.33333333347328597540126793319359421730041503906250, 10.33333333346879712166810350026935338973999023437500, 10.33333333346431182064861786784604191780090332031250, 10.33333333346431004429177846759557723999023437500000, 10.33333333346729965285248908912762999534606933593750, 10.33333333347029459048371791141107678413391113281250, 10.33333333346729965285248908912762999534606933593750, 10.33333333347029459048371791141107678413391113281250, 10.33333333346431182064861786784604191780090332031250, 10.33333333346431004429177846759557723999023437500000, 10.33333333346431004429177846759557723999023437500000, 10.33333333346131688301738904556259512901306152343750, 10.33333333346431004429177846759557723999023437500000, 10.33333333345832372174299962352961301803588867187500, 10.33333333346431004429177846759557723999023437500000, 10.33333333346730142920932848937809467315673828125000, 10.33333333347328597540126793319359421730041503906250, 10.33333333347029459048371791141107678413391113281250, 10.33333333346431004429177846759557723999023437500000, 10.33333333347029459048371791141107678413391113281250, 10.33333333347627913667565735522657632827758789062500, 10.33333333346131510666054964531213045120239257812500, 10.33333333345533411318228900199756026268005371093750, 10.33333333347328597540126793319359421730041503906250, 10.33333333347029459048371791141107678413391113281250, 10.33333333346131688301738904556259512901306152343750, 10.33333333345832372174299962352961301803588867187500, 10.33333333345832549809983902378007769584655761718750, 10.33333333346431004429177846759557723999023437500000, 10.33333333346431182064861786784604191780090332031250, 10.33333333346431004429177846759557723999023437500000, 10.33333333347029459048371791141107678413391113281250, 10.33333333347029459048371791141107678413391113281250, 10.33333333344635818207279953639954328536987304687500, 10.33333333345832549809983902378007769584655761718750, 10.33333333346430826793493906734511256217956542968750, 10.33333333347627913667565735522657632827758789062500, 10.33333333346431004429177846759557723999023437500000, 10.33333333348824645270269684260711073875427246093750, 10.33333333347627913667565735522657632827758789062500, 10.33333333345832549809983902378007769584655761718750, 10.33333333347029459048371791141107678413391113281250, 10.33333333346431004429177846759557723999023437500000, 10.33333333347029459048371791141107678413391113281250, 10.33333333347029459048371791141107678413391113281250, 10.33333333346431004429177846759557723999023437500000, 10.33333333347627913667565735522657632827758789062500])

e111OS=np.array([ -0.66666666666666718477074482507305219769477844238281, -0.66666666666666707374844236255739815533161163330078, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666729579304728758870624005794525146484, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666718477074482507305219769477844238281, -0.66666666666666729579304728758870624005794525146484])

e200OS=np.array([ 208.51714683164729535747028421610593795776367187500000, 208.88244222325533883122261613607406616210937500000000, 209.25796713104492141610535327345132827758789062500000, 209.63611259382025764352874830365180969238281250000000, 210.01376242234925939555978402495384216308593750000000, 210.38952701824553059850586578249931335449218750000000, 210.76255132348978804657235741615295410156250000000000, 211.13244771385618037129461299628019332885742187500000, 211.49896809428904020933259744197130203247070312500000, 211.86195001570709450788854155689477920532226562500000, 212.22137141901836798751901369541883468627929687500000, 212.57719489879909247065370436757802963256835937500000, 212.92946453634189651893393602222204208374023437500000, 213.27819313317087335235555656254291534423828125000000, 213.62343645093511668164865113794803619384765625000000, 213.96525737634766528572072274982929229736328125000000, 214.30370389672037845230079255998134613037109375000000, 214.63883770849977850048162508755922317504882812500000, 214.97074337629530305093794595450162887573242187500000, 215.29948288642268039438931737095117568969726562500000, 215.62509197301824315218254923820495605468750000000000, 215.94768958823297566596011165529489517211914062500000, 216.26729894735063908228767104446887969970703125000000, 216.58400731380498882572283037006855010986328125000000, 216.68430115484400744207960087805986404418945312500000, 236.12634464595384997664950788021087646484375000000000, 250.89588826136565558044821955263614654541015625000000, 262.76458573470620194711955264210700988769531250000000, 272.68806852595827194818411953747272491455078125000000, 281.21794584749818568525370210409164428710937500000000, 288.70039034932761978780035860836505889892578125000000, 295.36701135350824642955558374524116516113281250000000, 301.38040140239166930768988095223903656005859375000000, 306.85929601026532509422395378351211547851562500000000, 311.89223348974473992711864411830902099609375000000000, 316.54808569844095700318575836718082427978515625000000, 320.88083237181263029924593865871429443359375000000000, 324.93327002589086305306409485638141632080078125000000, 328.74114345864762753990362398326396942138671875000000, 332.33254534983689154614694416522979736328125000000000, 335.73179248379852879224927164614200592041015625000000, 338.95958417818388852538191713392734527587890625000000, 342.03305432677768749272217974066734313964843750000000, 344.96642282014204283768776804208755493164062500000000, 347.77289595501275698552490212023258209228515625000000, 350.46302017729749422869645059108734130859375000000000, 353.04705313567211533154477365314960479736328125000000, 355.53373110805955548130441457033157348632812500000000, 357.92982596423371433047577738761901855468750000000000, 360.24279241035816312432871200144290924072265625000000, 362.47776880147301881152088753879070281982421875000000, 364.64094149212309048380120657384395599365234375000000, 366.73678578494042312740930356085300445556640625000000, 368.76909540675706011825241148471832275390625000000000, 370.74270196418115119740832597017288208007812500000000, 372.66014922380713869642931967973709106445312500000000, 374.52544899113183873851085081696510314941406250000000, 376.34206747970341666587046347558498382568359375000000, 378.11288956018512408263632096350193023681640625000000, 379.83973801060562891507288441061973571777343750000000, 381.52363780015298289072234183549880981445312500000000, 383.16855834695400062628323212265968322753906250000000, 384.77580403117849527916405349969863891601562500000000, 386.34713088428270566510036587715148925781250000000000, 387.88586610756209438477526418864727020263671875000000, 389.39081174483970926303300075232982635498046875000000, 390.86486750308279169985326007008552551269531250000000, 392.30934833034939401841256767511367797851562500000000, 393.72581272643515148956794291734695434570312500000000, 395.11516578881514760723803192377090454101562500000000, 396.47930512939359459778643213212490081787109375000000, 397.81781286255596796763711608946323394775390625000000, 399.13195098037220986952888779342174530029296875000000, 400.42339261758866086893249303102493286132812500000000, 401.69232388664050859006238169968128204345703125000000, 402.93962407045273721450939774513244628906250000000000, 404.16593758229214472521562129259109497070312500000000, 405.37530802787603079195832833647727966308593750000000, 406.56392525467356335866497829556465148925781250000000, 407.73408742960549488998367451131343841552734375000000, 408.88746103649810947899823077023029327392578125000000, 410.02383138616124824693542905151844024658203125000000, 411.14325292432641845152829773724079132080078125000000, 412.24685823414836249867221340537071228027343750000000, 413.33550737464304347668075934052467346191406250000000, 414.40937883542341069187386892735958099365234375000000, 415.46648114053510880694375373423099517822265625000000, 416.50528478914850438741268590092658996582031250000000, 417.54211826332380042003933340311050415039062500000000, 418.55970907509578182725817896425724029541015625000000, 419.55892275872639629596960730850696563720703125000000, 420.55167573375962319914833642542362213134765625000000, 421.53940298767747663077898323535919189453125000000000, 422.50370459218868290918180719017982482910156250000000, 423.46111913122348369142855517566204071044921875000000, 424.40435990660392917561694048345088958740234375000000, 425.33891281217091773214633576571941375732421875000000, 426.27197277804253872091067023575305938720703125000000, 427.18119310714996572642121464014053344726562500000000, 428.08689296827782300169928930699825286865234375000000, 428.97541815525994479685323312878608703613281250000000, 429.86139449307199811300961300730705261230468750000000, 430.75122166025886372153763659298419952392578125000000, 431.60546832130830807727761566638946533203125000000000, 432.46743072576492750158649869263172149658203125000000, 433.31659981922553015465382486581802368164062500000000, 434.15670606892371097274008207023143768310546875000000, 434.98467224689920840319246053695678710937500000000000, 435.80278491863487033697310835123062133789062500000000, 436.62687066659913170951767824590206146240234375000000, 437.43796978423210930486675351858139038085937500000000, 438.23562814104531071279780007898807525634765625000000, 439.03040075335866276873275637626647949218750000000000, 439.80682449951882517780177295207977294921875000000000, 440.60654646347586549381958320736885070800781250000000, 441.36411621542413286078954115509986877441406250000000, 442.09060761104274206445552408695220947265625000000000, 442.86887308789255257579497992992401123046875000000000, 443.64112788548806065591634251177310943603515625000000, 444.35595449021519698362681083381175994873046875000000, 445.11191247770602785749360918998718261718750000000000, 445.85079283207869593752548098564147949218750000000000, 446.59071848339851840137271210551261901855468750000000, 447.34666319993505112506682053208351135253906250000000, 447.82048407816307644679909572005271911621093750000000, 448.76008392039642558302148245275020599365234375000000, 449.63401376463889391743578016757965087890625000000000, 450.54275646611597494484158232808113098144531250000000, 451.45232143162746751841041259467601776123046875000000, 452.37913836931431887933285906910896301269531250000000, 453.22865657588170051894849166274070739746093750000000, 454.06080636015775553460116498172283172607421875000000, 454.82762244213017766014672815799713134765625000000000, 455.63225325119134367923834361135959625244140625000000, 456.50484690454078418042627163231372833251953125000000, 457.32513706206668757658917456865310668945312500000000, 457.99495523614405101398006081581115722656250000000000, 458.85103494915745159232756122946739196777343750000000, 459.55401696113119669462321326136589050292968750000000, 460.25569171241829735663486644625663757324218750000000, 461.12093706305125806466094218194484710693359375000000, 461.78214145444769656023709103465080261230468750000000, 462.41915215106126879618386738002300262451171875000000, 463.17172396942470413705450482666492462158203125000000, 463.76572413303694020214607007801532745361328125000000, 464.45891534648256993023096583783626556396484375000000, 465.21311821604888336878502741456031799316406250000000, 465.72007213379185941448668017983436584472656250000000, 466.41206790053990971500752493739128112792968750000000, 467.17262264855730791168753057718276977539062500000000, 467.72215309596106180833885446190834045410156250000000, 468.25624734451952235758653841912746429443359375000000, 468.92862759560745189446606673300266265869140625000000, 469.51428849097669626644346863031387329101562500000000, 470.19487594922748030512593686580657958984375000000000, 470.78054916727290901690139435231685638427734375000000, 471.22152362382104229254764504730701446533203125000000, 471.94712361861184035660699009895324707031250000000000, 472.39538121704777040577027946710586547851562500000000, 472.93837252952960170659935101866722106933593750000000, 473.41032557069388531090226024389266967773437500000000, 474.08725190528093662578612565994262695312500000000000, 474.05883865019467293677735142409801483154296875000000, 474.30467468547544740431476384401321411132812500000000, 474.99075962944760931350174359977245330810546875000000, 475.84209133005026615137467160820960998535156250000000, 475.70292052180764130753232166171073913574218750000000, 476.94826358386711717685102485120296478271484375000000, 476.79937521187457605265080928802490234375000000000000, 477.20201429890983035875251516699790954589843750000000, 478.04916265995007051969878375530242919921875000000000, 478.55708106175654847902478650212287902832031250000000, 479.14573390669715990952681750059127807617187500000000, 479.36987659189628629974322393536567687988281250000000, 479.35950736531140137230977416038513183593750000000000, 480.00943764751929165868205018341541290283203125000000, 480.96303788101278087196988053619861602783203125000000, 481.25461298513795327380648814141750335693359375000000, 481.54254216242389929902856238186359405517578125000000, 481.87417782460647686093579977750778198242187500000000, 482.36513300470460308133624494075775146484375000000000, 482.52983144189397535228636115789413452148437500000000, 483.16248901295375617337413132190704345703125000000000, 483.92511443176181273884139955043792724609375000000000, 483.78454584443687735983985476195812225341796875000000, 484.66778137613090393642778508365154266357421875000000, 485.30205057910546884158975444734096527099609375000000, 485.35927893199414029368199408054351806640625000000000, 486.12813752738702532951720058917999267578125000000000, 486.86199243566341010591713711619377136230468750000000, 486.90925395808443454370717518031597137451171875000000, 487.56802710039426074217772111296653747558593750000000, 487.95269841380275011033518239855766296386718750000000, 487.86691321950183919398114085197448730468750000000000, 488.40687524909282046792213805019855499267578125000000, 488.92264516116807726575643755495548248291015625000000, 489.06431119154603948118165135383605957031250000000000, 489.40021163045486218834412284195423126220703125000000, 490.29165425164251246314961463212966918945312500000000, 490.30435285101299314192146994173526763916015625000000])

e201OS=np.array([ -43.12937584808005908598715905100107192993164062500000, -43.14415959654228771569250966422259807586669921875000, -43.15800655636193994268978713080286979675292968750000, -43.17113760141598532982243341393768787384033203125000, -43.18367953302324480091556324623525142669677734375000, -43.19571943005275471705317613668739795684814453125000, -43.20732146234501414028272847644984722137451171875000, -43.21853453728515148668520851060748100280761718750000, -43.22939786839818054886563913896679878234863281250000, -43.23994308012107268268664483912289142608642578125000, -43.25019664236514671529221232049167156219482421875000, -43.26018222545832969672119361348450183868408203125000, -43.26991831306416003144477144815027713775634765625000, -43.27942209745637569540122058242559432983398437500000, -43.28870818778448636976463603787124156951904296875000, -43.29779061992121569346636533737182617187500000000000, -43.30668106629556746156595181673765182495117187500000, -43.31538949153286921500694006681442260742187500000000, -43.32392607602994871740520466119050979614257812500000, -43.33229849282506762619959772564470767974853515625000, -43.34051598878621547328293672762811183929443359375000, -43.34858576968663612660748185589909553527832031250000, -43.35651327052200088019162649288773536682128906250000, -43.36430598925865353976405458524823188781738281250000, -43.36676165524172432697014301083981990814208984375000, -43.77442732002411673875030828639864921569824218750000, -44.03584595569053306007845094427466392517089843750000, -44.22984857570091321576910559087991714477539062500000, -44.38438287391554126770643051713705062866210937500000, -44.51290843015565457108095870353281497955322265625000, -44.62298582178076600257554673589766025543212890625000, -44.71929323297891301081108395010232925415039062500000, -44.80493184289716168677841778844594955444335937500000, -44.88207021301265342572150984779000282287597656250000, -44.95225973157130994195540552027523517608642578125000, -45.01668397896722240147937554866075515747070312500000, -45.07625511902659809493343345820903778076171875000000, -45.13162277345232098468841286376118659973144531250000, -45.18342955049996589877991937100887298583984375000000, -45.23202659405299641548481304198503494262695312500000, -45.27784043703895378030210849829018115997314453125000, -45.32122843695646707828927901573479175567626953125000, -45.36240289684337056996810133568942546844482421875000, -45.40160077210020972415804862976074218750000000000000, -45.43901520882697298020502785220742225646972656250000, -45.47472804502777421475911978632211685180664062500000, -45.50897572761975595767580671235918998718261718750000, -45.54199050129971482192559051327407360076904296875000, -45.57360598619469982395457918755710124969482421875000, -45.60415401023857384643633849918842315673828125000000, -45.63364120706980031627608695998787879943847656250000, -45.66202303626269554115424398332834243774414062500000, -45.68954434384260565593649516813457012176513671875000, -45.71622532683228712357959011569619178771972656250000, -45.74209255775590321491108625195920467376708984375000, -45.76710005992671170815810910426080226898193359375000, -45.79140493546245949119111173786222934722900390625000, -45.81507086503052050829865038394927978515625000000000, -45.83819218707115794586570700630545616149902343750000, -45.86079759352247720016748644411563873291015625000000, -45.88264125040256402598970453254878520965576171875000, -45.90400457990174487576950923539698123931884765625000, -45.92484616562493471292327740229666233062744140625000, -45.94514928193120084642941947095096111297607421875000, -45.96521134210254189156330539844930171966552734375000, -45.98460376349702727338808472268283367156982421875000, -46.00368597580184371054201619699597358703613281250000, -46.02236145565814950941785355098545551300048828125000, -46.04058301733635261143717798404395580291748046875000, -46.05869284933782381585842813365161418914794921875000, -46.07621952684745281203504418954253196716308593750000, -46.09361768575536189018748700618743896484375000000000, -46.11053545477383863726572599261999130249023437500000, -46.12713364762451107026208774186670780181884765625000, -46.14320796792397771923788241110742092132568359375000, -46.15933079892779744568542810156941413879394531250000, -46.17494169750884225322806742042303085327148437500000, -46.19074112843691182206384837627410888671875000000000, -46.20577845793773263949333340860903263092041015625000, -46.22085042868728521625598659738898277282714843750000, -46.23556819491015801304456545040011405944824218750000, -46.25024053304807836184409097768366336822509765625000, -46.26469439448698750538824242539703845977783203125000, -46.27854975891786182273790473118424415588378906250000, -46.29270492391879798788068001158535480499267578125000, -46.30613852736836832946210051886737346649169921875000, -46.31976410636293906009086640551686286926269531250000, -46.33259513348711067237672978080809116363525390625000, -46.34606787978339781375325401313602924346923828125000, -46.35890901742041592115128878504037857055664062500000, -46.37147697280421709820075193420052528381347656250000, -46.38404430432890990232408512383699417114257812500000, -46.39714263646074954294817871414124965667724609375000, -46.40866925693887878878740593791007995605468750000000, -46.42167261878748263370653148740530014038085937500000, -46.43321204069626162436179583892226219177246093750000, -46.44552659159396057475532870739698410034179687500000, -46.45733419996343371849434333853423595428466796875000, -46.46910167429977178699118667282164096832275390625000, -46.48089758317172481838497333228588104248046875000000, -46.49188314884383288472236017696559429168701171875000, -46.50326460658141769499707152135670185089111328125000, -46.51678920981182585592250688932836055755615234375000, -46.52527087564364904892499907873570919036865234375000, -46.53681555117972834523243363946676254272460937500000, -46.54664804506550268570208572782576084136962890625000, -46.55759567832411960353056201711297035217285156250000, -46.56831396704642145323305157944560050964355468750000, -46.57877773446238478527448023669421672821044921875000, -46.58936044746193516630228259600698947906494140625000, -46.59972085982703049467090750113129615783691406250000, -46.60980871938129865839073318056762218475341796875000, -46.61950050661801725482291658408939838409423828125000, -46.63023080009142518065345939248800277709960937500000, -46.63949347059087813249789178371429443359375000000000, -46.64959109624281552441971143707633018493652343750000, -46.65900626850088173114272649399936199188232421875000, -46.66908781343482814918388612568378448486328125000000, -46.67830818168128814704687101766467094421386718750000, -46.68790987282088877918795333243906497955322265625000, -46.69728586242786860793785308487713336944580078125000, -46.70687007547732605416967999190092086791992187500000, -46.71454546485170311598267289809882640838623046875000, -46.72523308722683310634238296188414096832275390625000, -46.73085565438031352414327557198703289031982421875000, -46.74147073314847489200474228709936141967773437500000, -46.75466663375723186391041963361203670501708984375000, -46.76649261459066053703281795606017112731933593750000, -46.77822034454789701385379885323345661163330078125000, -46.78792269373702339407827821560204029083251953125000, -46.79886669751223138291607028804719448089599609375000, -46.80967925030211773673727293498814105987548828125000, -46.81908350181360844999289838597178459167480468750000, -46.82694083903513160294096451252698898315429687500000, -46.84105788000383796543246717192232608795166015625000, -46.85087636904714258889725897461175918579101562500000, -46.86041905258677076062667765654623508453369140625000, -46.86996567529099166904416051693260669708251953125000, -46.87992896822755994890030706301331520080566406250000, -46.88932284447950138428495847620069980621337890625000, -46.89790707857719809226182405836880207061767578125000, -46.90742150335820070949921500869095325469970703125000, -46.91622720170209959178464487195014953613281250000000, -46.92415857659273825674972613342106342315673828125000, -46.93415394546460106539598200470209121704101562500000, -46.94326341577480121713961125351488590240478515625000, -46.95095597837936196583541459403932094573974609375000, -46.95773425413522517146702739410102367401123046875000, -46.96705513536882392600091407075524330139160156250000, -46.97446257055780449718440650030970573425292968750000, -46.98250172731209062249035923741757869720458984375000, -46.98943197090109435976046370342373847961425781250000, -46.99601214761112544238130794838070869445800781250000, -47.00449843018814277684214175678789615631103515625000, -47.01142413426603638981760013848543167114257812500000, -47.01768297720374079062821692787110805511474609375000, -47.02551235340147428587442846037447452545166015625000, -47.03306004288622688136456417851150035858154296875000, -47.04011739617072862529312260448932647705078125000000, -47.04715766363167972485825885087251663208007812500000, -47.05627039280280854427473968826234340667724609375000, -47.06172395867074698116994113661348819732666015625000, -47.07593537818586781895646709017455577850341796875000, -47.07549855358039536668002256192266941070556640625000, -47.09284520274689356256203609518706798553466796875000, -47.10333798403535610077597084455192089080810546875000, -47.09474948302322161453048465773463249206542968750000, -47.10587727324084283964111818931996822357177734375000, -47.11847998730370790099186706356704235076904296875000, -47.12894451536430295846002991311252117156982421875000, -47.20336854676190085911002825014293193817138671875000, -47.22931875597283379875079845078289508819580078125000, -47.18573858249250463359203422442078590393066406250000, -47.21484462537826232164661632850766181945800781250000, -47.17860924341753303679070086218416690826416015625000, -47.15709273134198298293995321728289127349853515625000, -47.14779022902306593323373817838728427886962890625000, -47.12494874596860228166406159289181232452392578125000, -47.14570010275425460122278309427201747894287109375000, -47.13871540220078060201558400876820087432861328125000, -47.13299639082222114438991411589086055755615234375000, -47.11187271692341482776100747287273406982421875000000, -47.08839206601671634189187898300588130950927734375000, -47.10656383892857235196061083115637302398681640625000, -47.13707162735574485168399405665695667266845703125000, -47.15362807927380828232344356365501880645751953125000, -47.17530337463503542494436260312795639038085937500000, -47.17909795208076673134200973436236381530761718750000, -47.19119967696659045941487420350313186645507812500000, -47.24145134253112843225608230568468570709228515625000, -47.18490586459922297990488004870712757110595703125000, -47.21115700399082015792373567819595336914062500000000, -47.26070404217789899803392472676932811737060546875000, -47.24557879540651583738508634269237518310546875000000, -47.22218549166618117851612623780965805053710937500000, -47.27391211212555077736396924592554569244384765625000, -47.24658169803709739653641008771955966949462890625000, -47.27107374358627112087560817599296569824218750000000, -47.25645692820318544136171112768352031707763671875000, -47.26876504602629580631401040591299533843994140625000])

e202OS=np.array([ 0.48416828489052288198024598386837169528007507324219, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052304851369967764185275882482528686523, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052304851369967764185275882482528686523, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052304851369967764185275882482528686523, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052288198024598386837169528007507324219, 0.48416828489052277095794352135271765291690826416016, 0.48416828489052254891333859632140956819057464599609, 0.48416828489052288198024598386837169528007507324219])

e210OS=np.array([ 549.33820528039473174430895596742630004882812500000000, 549.48913824851911158475559204816818237304687500000000, 549.63456152456387826532591134309768676757812500000000, 549.77544510799702948133926838636398315429687500000000, 549.91248295279945068614324554800987243652343750000000, 550.04608863355963421781780198216438293457031250000000, 550.17663402157484142662724480032920837402343750000000, 550.30437798507784918911056593060493469238281250000000, 550.42954094412459653540281578898429870605468750000000, 550.55232848453795213572448119521141052246093750000000, 550.67287871349128636211389675736427307128906250000000, 550.79134892922513699886621907353401184082031250000000, 550.90783962154011987877311185002326965332031250000000, 551.02248126221240909217158332467079162597656250000000, 551.13535682374447333131683990359306335449218750000000, 551.24654752052106232440564781427383422851562500000000, 551.35614060817647441581357270479202270507812500000000, 551.46420961025808082922594621777534484863281250000000, 551.57081425157923604274401441216468811035156250000000, 551.67600967423084057372761890292167663574218750000000, 551.77986469682957704208092764019966125488281250000000, 551.88240903414134663762524724006652832031250000000000, 551.98371077331125889031682163476943969726562500000000, 552.08379556552597478003008291125297546386718750000000, 552.11544211501666268304688856005668640136718750000000, 557.98741895058026329934364184737205505371093750000000, 562.31067155910068322555162012577056884765625000000000, 565.76168216848850534006487578153610229492187500000000, 568.64379597060803916974691674113273620605468750000000, 571.12285721423006634722696617245674133300781250000000, 573.30040536227738812158349901437759399414062500000000, 575.24348266589254308200906962156295776367187500000000, 576.99886781514567246631486341357231140136718750000000, 578.60048073423195091891102492809295654296875000000000, 580.07365538355884382326621562242507934570312500000000, 581.43810262720012360659893602132797241210937500000000, 582.70904501769757644069613888859748840332031250000000, 583.89899487653963205957552418112754821777343750000000, 585.01781438967373105697333812713623046875000000000000, 586.07415160862058201018953695893287658691406250000000, 587.07456894062647734244819730520248413085937500000000, 588.02488449422764915652805939316749572753906250000000, 588.93000446944586201425408944487571716308593750000000, 589.79430368149746755079831928014755249023437500000000, 590.62145329511145064316224306821823120117187500000000, 591.41492853651413952320581302046775817871093750000000, 592.17720960561939591570990160107612609863281250000000, 592.91032664156659848231356590986251831054687500000000, 593.61734927830354990874184295535087585449218750000000, 594.29960340148784325720043852925300598144531250000000, 594.95923014959009833546588197350502014160156250000000, 595.59731326672635987051762640476226806640625000000000, 596.21624685393328491045394912362098693847656250000000, 596.81592570431200783787062391638755798339843750000000, 597.39840336869656312046572566032409667968750000000000, 597.96496257414651154249440878629684448242187500000000, 598.51599550616776923561701551079750061035156250000000, 599.05198538629826998658245429396629333496093750000000, 599.57374178297209255106281489133834838867187500000000, 600.08259272551811136509058997035026550292968750000000, 600.57999204878740329149877652525901794433593750000000, 601.06532527048807423852849751710891723632812500000000, 601.53934459746017182624200358986854553222656250000000, 602.00321767034972708643181249499320983886718750000000, 602.45619889718898321007145568728446960449218750000000, 602.90017867934591322409687563776969909667968750000000, 603.33622794450218407291686162352561950683593750000000, 603.76190565847650759678799659013748168945312500000000, 604.17921825583425743388943374156951904296875000000000, 604.58802228007402845832984894514083862304687500000000, 604.98850693909014353266684338450431823730468750000000, 605.38377991345419104618486016988754272460937500000000, 605.77177533462111114204162731766700744628906250000000, 606.15209639764975690923165529966354370117187500000000, 606.52700642983415946218883618712425231933593750000000, 606.89609505015721424570074304938316345214843750000000, 607.25859219125391064153518527746200561523437500000000, 607.61257118587980130541836842894554138183593750000000, 607.96284993879294233920518308877944946289062500000000, 608.30758972672276740922825410962104797363281250000000, 608.64495711538882005697814747691154479980468750000000, 608.97986142703518908092519268393516540527343750000000, 609.30956393280769134435104206204414367675781250000000, 609.63240315809230196464341133832931518554687500000000, 609.95216163861516633915016427636146545410156250000000, 610.26657641162171330506680533289909362792968750000000, 610.58009162432085759064648300409317016601562500000000, 610.89342702346777969069080427289009094238281250000000, 611.18670685365350436768494546413421630859375000000000, 611.48434557321991178469033911824226379394531250000000, 611.78789258280482954432955011725425720214843750000000, 612.07754608556695075094467028975486755371093750000000, 612.35690384302472466515609994530677795410156250000000, 612.64381578525444638216868042945861816406250000000000, 612.92685357680409197200788185000419616699218750000000, 613.20881947777752429828979074954986572265625000000000, 613.48051102695421832322608679533004760742187500000000, 613.73964840468363490799674764275550842285156250000000, 614.01646211619356563460314646363258361816406250000000, 614.28011421124244861857732757925987243652343750000000, 614.55001655980140640167519450187683105468750000000000, 614.81047158377850792021490633487701416015625000000000, 615.05141325470037827471969649195671081542968750000000, 615.31664797720065962494118139147758483886718750000000, 615.55328401706037766416557133197784423828125000000000, 615.81179649458454150590114295482635498046875000000000, 616.05529760336582967283902689814567565917968750000000, 616.30673366932842327514663338661193847656250000000000, 616.55747425273057160666212439537048339843750000000000, 616.77997296663670567795634269714355468750000000000000, 617.01611862191134605382103472948074340820312500000000, 617.26643809085078373755095526576042175292968750000000, 617.49563655157237462844932451844215393066406250000000, 617.73284569571580959745915606617927551269531250000000, 617.94410139320916641736403107643127441406250000000000, 618.18812347969287657178938388824462890625000000000000, 618.45956903005253479932434856891632080078125000000000, 618.66319926151913932699244469404220581054687500000000, 618.86412886346340656018583104014396667480468750000000, 619.11707358943078816082561388611793518066406250000000, 619.31580838180275350168813019990921020507812500000000, 619.52533550414614182955119758844375610351562500000000, 619.72437231915955635486170649528503417968750000000000, 619.91886657586144337983569130301475524902343750000000, 620.07782845831263784930342808365821838378906250000000, 620.35699754539552941423607990145683288574218750000000, 620.69662948454026718536624684929847717285156250000000, 620.95704104126878064562333747744560241699218750000000, 621.18937170892309040937107056379318237304687500000000, 621.42067683163259061984717845916748046875000000000000, 621.68793949448649982514325529336929321289062500000000, 621.93685669789351777581032365560531616210937500000000, 622.26931892238144428119994699954986572265625000000000, 622.50769447149195912061259150505065917968750000000000, 622.66863638596487362519837915897369384765625000000000, 622.88521824289512096584076061844825744628906250000000, 623.23264406546468308079056441783905029296875000000000, 623.34668092178378628887003287672996520996093750000000, 623.63716956080202180601190775632858276367187500000000, 623.89496464715864476602291688323020935058593750000000, 623.96116171331084387929877266287803649902343750000000, 624.24084313497621678834548220038414001464843750000000, 624.51297889921374917321372777223587036132812500000000, 624.58316001459445487853372469544410705566406250000000, 624.89527470184225421689916402101516723632812500000000, 625.12066602727838926512049511075019836425781250000000, 625.19811141706134094420121982693672180175781250000000, 625.59890599006826050754170864820480346679687500000000, 625.70528140205340150714619085192680358886718750000000, 625.76407562608630996692227199673652648925781250000000, 625.99834349108607511880109086632728576660156250000000, 626.30716396023194647568743675947189331054687500000000, 626.39411923023430972534697502851486206054687500000000, 626.59385489116903045214712619781494140625000000000000, 626.69138654629512075189268216490745544433593750000000, 626.90581900118900193774607032537460327148437500000000, 627.22701414070934333722107112407684326171875000000000, 627.17249238869010241614887490868568420410156250000000, 627.46201116024190014286432415246963500976562500000000, 627.67726526990793445293093100190162658691406250000000, 627.94510325558599106443580240011215209960937500000000, 627.97695961481724680197658017277717590332031250000000, 628.55215077944433232914889231324195861816406250000000, 629.07731340024452038051094859838485717773437500000000, 629.03692020685480201791506260633468627929687500000000, 628.71408623250738401111448183655738830566406250000000, 629.73494945475033546244958415627479553222656250000000, 628.89925727874538097239565104246139526367187500000000, 629.99424908396792943676700815558433532714843750000000, 630.23012579755220485822064802050590515136718750000000, 630.08700231632701616035774350166320800781250000000000, 629.80134102923284444841556251049041748046875000000000, 630.68825339268607876874739304184913635253906250000000, 630.73843415891087715863250195980072021484375000000000, 631.03119897623741962888743728399276733398437500000000, 631.23427281757130913319997489452362060546875000000000, 630.97683458025858271867036819458007812500000000000000, 631.01154543743086833273991942405700683593750000000000, 631.31561920787805775034939870238304138183593750000000, 631.68356860926337503769900649785995483398437500000000, 631.68791626575216469063889235258102416992187500000000, 632.10498638758326706010848283767700195312500000000000, 631.86020835036583775945473462343215942382812500000000, 631.74508185200841126061277464032173156738281250000000, 632.68809220202319920645095407962799072265625000000000, 632.04288568301410577987553551793098449707031250000000, 632.05278644119573527859756723046302795410156250000000, 632.63887750438664170360425487160682678222656250000000, 632.42781262772950867656618356704711914062500000000000, 632.16151254718522523035062476992607116699218750000000, 632.60367631593408077606000006198883056640625000000000, 632.50503572270736185600981116294860839843750000000000, 632.60824262997812184039503335952758789062500000000000, 633.21394919508372822747332975268363952636718750000000, 633.17945469780681833071867004036903381347656250000000, 633.26925251693137397523969411849975585937500000000000, 633.72475531611269161658128723502159118652343750000000, 633.89047825734144225862110033631324768066406250000000, 634.39961577811334336729487404227256774902343750000000, 635.09007751619446935364976525306701660156250000000000])

e211OS=np.array([ -51.52958026605725905255894758738577365875244140625000, -51.53931718924722105157343321479856967926025390625000, -51.54869948667780477080668788403272628784179687500000, -51.55778928089301160753166186623275279998779296875000, -51.56662965598512471387948608025908470153808593750000, -51.57524982433506011147983372211456298828125000000000, -51.58367204394890137564289034344255924224853515625000, -51.59191363945983255234750686213374137878417968750000, -51.59998913632432504527969285845756530761718750000000, -51.60791043609945916159631451591849327087402343750000, -51.61568823983891007856072974391281604766845703125000, -51.62333106649834491008732584305107593536376953125000, -51.63084642222022324631325318478047847747802734375000, -51.63824261671958026909123873338103294372558593750000, -51.64552504863480919539142632856965065002441406250000, -51.65269884556597190794491325505077838897705078125000, -51.65976886318191674263289314694702625274658203125000, -51.66674108802786236083193216472864151000976562500000, -51.67361833745609089874051278457045555114746093750000, -51.68040605397641229501459747552871704101562500000000, -51.68710551135653474830178311094641685485839843750000, -51.69372161730001380419707857072353363037109375000000, -51.70025711797262601976399309933185577392578125000000, -51.70671455840468411224719602614641189575195312500000, -51.70875565904056259114440763369202613830566406250000, -52.08759305386759308476030128076672554016113281250000, -52.36651277456615360961222904734313488006591796875000, -52.58915960402078582092144642956554889678955078125000, -52.77510209312692524008525651879608631134033203125000, -52.93504089104604304338863585144281387329101562500000, -53.07552970470189990237486199475824832916259765625000, -53.20089287728719540382371633313596248626708984375000, -53.31414483962527839366885018534958362579345703125000, -53.41747672080955311457728384993970394134521484375000, -53.51252008848857855127789662219583988189697265625000, -53.60055327346288578382882406003773212432861328125000, -53.68254001644798734105279436334967613220214843750000, -53.75930933035989056634207372553646564483642578125000, -53.83147893438483322370302630588412284851074218750000, -53.89964803445025864903072942979633808135986328125000, -53.96420753108817791598994517698884010314941406250000, -54.02552668245989053730227169580757617950439453125000, -54.08391726519059261590882670134305953979492187500000, -54.13965159589062636769085656851530075073242187500000, -54.19298254353589783249844913370907306671142578125000, -54.24422528914799102039978606626391410827636718750000, -54.29344087638344262813916429877281188964843750000000, -54.34062104977861906718317186459898948669433593750000, -54.38628902397543640745425364002585411071777343750000, -54.43027611218060712872102158144116401672363281250000, -54.47277309638799636104522505775094032287597656250000, -54.51400457643963903819894767366349697113037109375000, -54.55395662210420937299204524606466293334960937500000, -54.59256127130877445097212330438196659088134765625000, -54.63016216311427797336364164948463439941406250000000, -54.66666107450963352221151581034064292907714843750000, -54.70220920498033478907018434256315231323242187500000, -54.73689340691609572786546777933835983276367187500000, -54.77061321646750968739070231094956398010253906250000, -54.80333932712943578735576011240482330322265625000000, -54.83532754238815698499820427969098091125488281250000, -54.86673922313860884969471953809261322021484375000000, -54.89727164578869178512832149863243103027343750000000, -54.92713572307847869069519219920039176940917968750000, -54.95654170479917155489602009765803813934326171875000, -54.98516919501841471173975151032209396362304687500000, -55.01323709313120247088590986095368862152099609375000, -55.04072009655607189415604807436466217041015625000000, -55.06779204193384913423869875259697437286376953125000, -55.09390962014971648841310525313019752502441406250000, -55.11986925024068284528766525909304618835449218750000, -55.14521716917739269092635367996990680694580078125000, -55.17019522441537304757730453275144100189208984375000, -55.19480199181187884960309020243585109710693359375000, -55.21941145565808284345621359534561634063720703125000, -55.24306296256020942792019923217594623565673828125000, -55.26645653473978114789133542217314243316650390625000, -55.28926358011735686659449129365384578704833984375000, -55.31205400548491013523744186386466026306152343750000, -55.33406095380398426186729921028017997741699218750000, -55.35605106272826247959528700448572635650634765625000, -55.37748670409904150346847018226981163024902343750000, -55.39877550717968546223346493206918239593505859375000, -55.41982595802963373898819554597139358520507812500000, -55.44019861129516613118539680726826190948486328125000, -55.46090616147327523322019260376691818237304687500000, -55.48071747796668518049045815132558345794677734375000, -55.50106419934609647270917776040732860565185546875000, -55.52022289754620487656211480498313903808593750000000, -55.53984445217999166288791457191109657287597656250000, -55.55907745323562352268709219060838222503662109375000, -55.57807806940254380378974019549787044525146484375000, -55.59604448388022746030401322059333324432373046875000, -55.61508311070882371041079750284552574157714843750000, -55.63234628446050322736482485197484493255615234375000, -55.65094091864624203935818513855338096618652343750000, -55.66800860034025077993646846152842044830322265625000, -55.68540542555596317697563790716230869293212890625000, -55.70260167702098641484553809277713298797607421875000, -55.71941526919397347228368744254112243652343750000000, -55.73709814672657358869400923140347003936767578125000, -55.75345256940305205262120580300688743591308593750000, -55.76742710396828073271535686217248439788818359375000, -55.78664803492243606797273969277739524841308593750000, -55.80152522991207320046669337898492813110351562500000, -55.81898246444941236177328391931951045989990234375000, -55.83446480038345782759279245510697364807128906250000, -55.84994135782451252225655480287969112396240234375000, -55.86581391099586824111611349508166313171386718750000, -55.88053297159801502402842743322253227233886718750000, -55.89584012898075826569765922613441944122314453125000, -55.91076704560766330587284755893051624298095703125000, -55.92634854906679464647822896949946880340576171875000, -55.94033693897392112148736487142741680145263671875000, -55.95573433525871109850413631647825241088867187500000, -55.96960710471029187829117290675640106201171875000000, -55.98506472325225047370622633025050163269042968750000, -55.99851931629856238714637584052979946136474609375000, -56.01336279289268560432901722379028797149658203125000, -56.02711999317622115768244839273393154144287109375000, -56.04096729340124483087492990307509899139404296875000, -56.05456274984934594840524368919432163238525390625000, -56.07031976456225663696386618539690971374511718750000, -56.08203251350920481854700483381748199462890625000000, -56.09199931133467487143207108601927757263183593750000, -56.11116949678107346244360087439417839050292968750000, -56.12696507002944912301245494745671749114990234375000, -56.14333144400338682089568465016782283782958984375000, -56.16001430422142703946519759483635425567626953125000, -56.17812985886440912963735172525048255920410156250000, -56.19419021777018485863663954660296440124511718750000, -56.20984661172771268411452183499932289123535156250000, -56.22714060762863397258115583099424839019775390625000, -56.24514841459439651316642994061112403869628906250000, -56.25547016538332911750330822542309761047363281250000, -56.27011087771616359987092437222599983215332031250000, -56.28473252165495921417459612712264060974121093750000, -56.29940916277578821791394148021936416625976562500000, -56.31304863457584275465706014074385166168212890625000, -56.32662269507494556819438003003597259521484375000000, -56.34081465058907411957989097572863101959228515625000, -56.35375768149857833577698329463601112365722656250000, -56.36676967595819576217763824388384819030761718750000, -56.38083870487655957504102843813598155975341796875000, -56.39270987142808166936447378247976303100585937500000, -56.40530299039627948332054074853658676147460937500000, -56.41909244216549979000774328596889972686767578125000, -56.43139867332213555073394672945141792297363281250000, -56.44344482868415724396982113830745220184326171875000, -56.45556089492765750037506222724914550781250000000000, -56.46721515549491243746160762384533882141113281250000, -56.47915289452583209595104563049972057342529296875000, -56.49191057403183435781102161854505538940429687500000, -56.50246710403693128910163068212568759918212890625000, -56.51467567237612854569306364282965660095214843750000, -56.52574898377169176910683745518326759338378906250000, -56.53651998436755121701935422606766223907470703125000, -56.54743396114016462661311379633843898773193359375000, -56.55821920749801279271196108311414718627929687500000, -56.56869191523804119015039759688079357147216796875000, -56.57932394047539048642647685483098030090332031250000, -56.58966446481727530226635280996561050415039062500000, -56.60192274346094620796066010370850563049316406250000, -56.61840782762535440042483969591557979583740234375000, -56.62752632565054256019720924086868762969970703125000, -56.62507142740427923399693099781870841979980468750000, -56.63199048690206893752474570646882057189941406250000, -56.63840180600029583501964225433766841888427734375000, -56.64842395831378496495744911953806877136230468750000, -56.65300161630649711241858312860131263732910156250000, -56.58390457813383278562469058670103549957275390625000, -56.57459305238393909576188889332115650177001953125000, -56.64358315173485891591553809121251106262207031250000, -56.63181295542273829823898267932236194610595703125000, -56.68887466363651839174053748138248920440673828125000, -56.71289974402349542970114271156489849090576171875000, -56.75141368281763476488777087070047855377197265625000, -56.77122235604837641176345641724765300750732421875000, -56.76762890151093898793988046236336231231689453125000, -56.79452777829099829887127270922064781188964843750000, -56.81296037556448652594554005190730094909667968750000, -56.85231888844910486113803926855325698852539062500000, -56.89225450774575421064582769758999347686767578125000, -56.90663236981393424684938509017229080200195312500000, -56.89304414775214269184289150871336460113525390625000, -56.87204211457599001278140349313616752624511718750000, -56.86853176481605487424531020224094390869140625000000, -56.87674485701716520225090789608657360076904296875000, -56.88293677356190158889148733578622341156005859375000, -56.83450130199729244395712157711386680603027343750000, -56.89431698476622756288634263910353183746337890625000, -56.89413327117177487934895907528698444366455078125000, -56.83307192058442325333089684136211872100830078125000, -56.84187758127478673486621119081974029541015625000000, -56.88222285452627602353459224104881286621093750000000, -56.85667571068403702838622848503291606903076171875000, -56.89635975662922362516837893053889274597167968750000, -56.88145705826528342186065856367349624633789062500000, -56.91875798572264244512552977539598941802978515625000, -56.93092544511790720207500271499156951904296875000000])

e212OS=np.array([ 0.59259246782946739529052138095721602439880371093750, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946739529052138095721602439880371093750, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946761733512630598852410912513732910156, 0.59259246782946772835742876850417815148830413818359, 0.59259246782946739529052138095721602439880371093750])

e220OS=np.array([ 106.77777179318259470619523199275135993957519531250000, 106.77777197909622941551788244396448135375976562500000, 106.77777253185161043802509084343910217285156250000000, 106.77777065356539765161869581788778305053710937500000, 106.77777093758105309007078176364302635192871093750000, 106.77777107505370679518819088116288185119628906250000, 106.77777120045297465367184486240148544311523437500000, 106.77777191117010602283698972314596176147460937500000, 106.77777146103447591940494021400809288024902343750000, 106.77777045119947274542937520891427993774414062500000, 106.77777070860042840649839490652084350585937500000000, 106.77777148382877214771724538877606391906738281250000, 106.77777251242905265371518908068537712097167968750000, 106.77777220845224803724704543128609657287597656250000, 106.77777113673019471207226160913705825805664062500000, 106.77777068846957320147339487448334693908691406250000, 106.77777303969094191415933892130851745605468750000000, 106.77777155558253241451893700286746025085449218750000, 106.77777261578295053823239868506789207458496093750000, 106.77777161493796143076906446367502212524414062500000, 106.77777146104371297496982151642441749572753906250000, 106.77777168548206532250333111733198165893554687500000, 106.77777131591849979486141819506883621215820312500000, 106.77777278967471374926390126347541809082031250000000, 106.77777240613919218503724550828337669372558593750000, 106.77777385010740829329733969643712043762207031250000, 106.77777402400909068092005327343940734863281250000000, 106.77777192643603143551445100456476211547851562500000, 106.77777290118751807312946766614913940429687500000000, 106.77777342682952621544245630502700805664062500000000, 106.77777526770837823733018012717366218566894531250000, 106.77777461540925685312686255201697349548339843750000, 106.77778091842297669700201367959380149841308593750000, 106.77777982687908320258429739624261856079101562500000, 106.77777692787918795147561468183994293212890625000000, 106.77777372296135638407577062025666236877441406250000, 106.77777840630457717452372889965772628784179687500000, 106.77777583160798258177237585186958312988281250000000, 106.77777948375967298488831147551536560058593750000000, 106.77777069858956338066491298377513885498046875000000, 106.77775939480653732971404679119586944580078125000000, 106.77778746938560061607859097421169281005859375000000, 106.77778174282167356068384833633899688720703125000000, 106.77780078814735986725281691178679466247558593750000, 106.77781543228196881045732880011200904846191406250000, 106.77784886667170383134362054988741874694824218750000, 106.77783817096613461217202711850404739379882812500000, 106.77782280950155779919441556558012962341308593750000, 106.77782388385480771830771118402481079101562500000000, 106.77780590890490941546886460855603218078613281250000, 106.77778596079103579086222453042864799499511718750000, 106.77786780766793128805147716775536537170410156250000, 106.77762354344010020668065408244729042053222656250000, 106.77768849336477785527677042409777641296386718750000, 106.77766734835419981664017541334033012390136718750000, 106.77773115407200066329096443951129913330078125000000, 106.77746860569811815366847440600395202636718750000000, 106.77765685743538881524727912619709968566894531250000, 106.77770370646437925188365625217556953430175781250000, 106.77792980597138239318155683577060699462890625000000, 106.77761563648209630628116428852081298828125000000000, 106.77804164407625364674458978697657585144042968750000, 106.77802246027917476567381527274847030639648437500000, 106.77787204692617706314194947481155395507812500000000, 106.77812282345701078156707808375358581542968750000000, 106.77819897161953122122213244438171386718750000000000, 106.77729397066491401346866041421890258789062500000000, 106.77750241410430476207693573087453842163085937500000, 106.77793541267260479799006134271621704101562500000000, 106.77802867235438100124156335368752479553222656250000, 106.77862166237750329855771269649267196655273437500000, 106.77798003463821885361539898440241813659667968750000, 106.77800295685634068831859622150659561157226562500000, 106.77832334453141527319530723616480827331542968750000, 106.77771767575357841906225075945258140563964843750000, 106.77747337296328566935699200257658958435058593750000, 106.77760599742346414586791070178151130676269531250000, 106.77773959473236686790187377482652664184570312500000, 106.77801359548259085840982152149081230163574218750000, 106.77832107897516777939017629250884056091308593750000, 106.77919569964703327968891244381666183471679687500000, 106.77872885478393527591833844780921936035156250000000, 106.77891177571090963738242862746119499206542968750000, 106.77990477778101308103941846638917922973632812500000, 106.77897557142642881444771774113178253173828125000000, 106.77916134815558280024561099708080291748046875000000, 106.77771723077860599460109369829297065734863281250000, 106.77587363787512231283471919596195220947265625000000, 106.77913234683867926833045203238725662231445312500000, 106.78005531482405388032930204644799232482910156250000, 106.77564052888021706166910007596015930175781250000000, 106.77803174782587802837952040135860443115234375000000, 106.77791026763033244151301914826035499572753906250000, 106.77870343181245971209136769175529479980468750000000, 106.77669019237892200635542394593358039855957031250000, 106.77477089900953899359592469409108161926269531250000, 106.77789996689057261392008513212203979492187500000000, 106.78074840392247324416530318558216094970703125000000, 106.77655635682641843686724314466118812561035156250000, 106.77759660149585840827057836577296257019042968750000, 106.77419601272494276145152980461716651916503906250000, 106.77215031873257089500839356333017349243164062500000, 106.77516370172752147027495084330439567565917968750000, 106.77296209031834450797759927809238433837890625000000, 106.78272649008920325286453589797019958496093750000000, 106.77508040724855220560129964724183082580566406250000, 106.77742973519370650592463789507746696472167968750000, 106.77420159132249466438224771991372108459472656250000, 106.77245841630124800758494529873132705688476562500000, 106.78090188698101314912491943687200546264648437500000, 106.77983291391082332211226457729935646057128906250000, 106.76626147940747557640861487016081809997558593750000, 106.77125640068678080751851666718721389770507812500000, 106.77547450529284844833455281332135200500488281250000, 106.77406134128362680257851025089621543884277343750000, 106.77111224431438074589095776900649070739746093750000, 106.76980443968844269875262398272752761840820312500000, 106.77127420831199344775086501613259315490722656250000, 106.76946571933829943645832827314734458923339843750000, 106.76573332183124875882640480995178222656250000000000, 106.77606107218701936290017329156398773193359375000000, 106.77696311815586227567109744995832443237304687500000, 106.77795437169999104298767633736133575439453125000000, 106.76532516853492893460497725754976272583007812500000, 106.75825220378710866953042568638920783996582031250000, 106.76526556890904373631201451644301414489746093750000, 106.75506343916833884577499702572822570800781250000000, 106.75763988713669050412136130034923553466796875000000, 106.77140637556567526189610362052917480468750000000000, 106.74956824649919440162193495780229568481445312500000, 106.74137908769050397950195474550127983093261718750000, 106.74790972828600388311315327882766723632812500000000, 106.72848058385064007325127022340893745422363281250000, 106.73572972755994214821839705109596252441406250000000, 106.74486005710404867841134546324610710144042968750000, 106.72738294389652935478807194158434867858886718750000, 106.71729756081447249016491696238517761230468750000000, 106.73666436836006710109359119087457656860351562500000, 106.71676762147588135576370405033230781555175781250000, 106.70675738531339504788775229826569557189941406250000, 106.73754382077156321884103817865252494812011718750000, 106.72824979483561946835834532976150512695312500000000, 106.72443760287674763276299927383661270141601562500000, 106.78204725627277582589158555492758750915527343750000, 106.76178500558921768970321863889694213867187500000000, 106.73999389992165731655404670163989067077636718750000, 106.76693558558612551223632181063294410705566406250000, 106.71522988393211051061371108517050743103027343750000, 106.76089464425847097572841448709368705749511718750000, 106.75663452536078068533242912963032722473144531250000, 106.78389384488608015999488998204469680786132812500000, 106.73264780331361123444366967305541038513183593750000, 106.77146722944777934571902733296155929565429687500000, 106.78028327564976507346727885305881500244140625000000, 106.78222938733118496656970819458365440368652343750000, 106.74571996906669824056734796613454818725585937500000, 106.75664016306291159708052873611450195312500000000000, 106.79926933446546399864018894731998443603515625000000, 106.79221317423680659430829109624028205871582031250000, 106.76514126567984419580170651897788047790527343750000, 106.73168517284101142195140710100531578063964843750000, 106.76724092495045681516785407438874244689941406250000, 106.67492140714361426034884061664342880249023437500000, 106.64631987510473720703885192051529884338378906250000, 106.70478922934975685166136827319860458374023437500000, 106.66851241652543080817849840968847274780273437500000, 106.67788268379815974640223430469632148742675781250000, 106.70180824327061941403371747583150863647460937500000, 106.67392710211549911036854609847068786621093750000000, 106.66561349430968164142541354522109031677246093750000, 106.67591710213783073868398787453770637512207031250000, 106.66001314104693165063508786261081695556640625000000, 106.64364074470687171469762688502669334411621093750000, 106.63033148349248335762240458279848098754882812500000, 106.63636205460140615741693181917071342468261718750000, 106.60816110273276535735931247472763061523437500000000, 106.55174220427574027780792675912380218505859375000000, 106.60313663055242727750737685710191726684570312500000, 106.57210218441849747250671498477458953857421875000000, 106.56310881444125016059842891991138458251953125000000, 106.58424126639644669012341182678937911987304687500000, 106.57504268018605841916723875328898429870605468750000, 106.55099808101716973851580405607819557189941406250000, 106.47415322392919279081979766488075256347656250000000, 106.50340297065250183550233487039804458618164062500000, 106.58154277212554461584659293293952941894531250000000, 106.52058892824415181621588999405503273010253906250000, 106.52260514117094203356828074902296066284179687500000, 106.52677496423642367062711855396628379821777343750000, 106.49470155313785824091610265895724296569824218750000, 106.44856790569772897470102179795503616333007812500000, 106.46506564725564203399699181318283081054687500000000, 106.49487667010095037767314352095127105712890625000000, 106.47706996557671743630635319277644157409667968750000, 106.51051532302423652254219632595777511596679687500000, 106.48251525502757885988103225827217102050781250000000, 106.43783640033798576496337773278355598449707031250000, 106.39989346702998318505706265568733215332031250000000, 106.34505909965479020229395246133208274841308593750000, 106.34245840714640962687553837895393371582031250000000])

e221OS=np.array([ -13.77777799855482498969649896025657653808593750000000, -13.77777803712074522479724691947922110557556152343750, -13.77777798064568592906198318814858794212341308593750, -13.77777797193468067860067094443365931510925292968750, -13.77777796755911232651214959332719445228576660156250, -13.77777795944819416718019056133925914764404296875000, -13.77777786779957303053834039019420742988586425781250, -13.77777786463738607380946632474660873413085937500000, -13.77777781168438409054033400025218725204467773437500, -13.77777782121477123666863917605951428413391113281250, -13.77777793333195965885806799633428454399108886718750, -13.77777786604720589025419030804187059402465820312500, -13.77777828401733906105164351174607872962951660156250, -13.77777809800613617596809490351006388664245605468750, -13.77777799747730291812786163063719868659973144531250, -13.77777794486943108154264336917549371719360351562500, -13.77777828295934092750485433498397469520568847656250, -13.77777810724097129480014700675383210182189941406250, -13.77777828804862281231180531904101371765136718750000, -13.77777797954144212155824789078906178474426269531250, -13.77777813204706092164997244253754615783691406250000, -13.77777806324144016514310351340100169181823730468750, -13.77777801335097151991249120328575372695922851562500, -13.77777816278794631443815887905657291412353515625000, -13.77777800457239543163723283214494585990905761718750, -13.77777833159207077073915570508688688278198242187500, -13.77777811123652895730629097670316696166992187500000, -13.77777808931558389815563714364543557167053222656250, -13.77777797793185499131141114048659801483154296875000, -13.77777808384637481253776059020310640335083007812500, -13.77777805267922062171237485017627477645874023437500, -13.77777801147125380509805836481973528861999511718750, -13.77777795960315643242211081087589263916015625000000, -13.77777798908941342403977614594623446464538574218750, -13.77777795582878361813072842778638005256652832031250, -13.77777744490308720060056657530367374420166015625000, -13.77777787758645544613500533159822225570678710937500, -13.77777898839324421942365006543695926666259765625000, -13.77777766927433589216889231465756893157958984375000, -13.77777722754720635123248939635232090950012207031250, -13.77777672588666746378294192254543304443359375000000, -13.77777917059052015247289091348648071289062500000000, -13.77777925937408909362602571491152048110961914062500, -13.77778162369174097534596512559801340103149414062500, -13.77778728683560238721383939264342188835144042968750, -13.77778837814046219989450037246569991111755371093750, -13.77778952387441080418284400366246700286865234375000, -13.77780459384748290574407292297109961509704589843750, -13.77778918247843975564137508627027273178100585937500, -13.77779553598358397437095845816656947135925292968750, -13.77778243331432683760340296430513262748718261718750, -13.77780001670931575574741145828738808631896972656250, -13.77775822082208279084625246468931436538696289062500, -13.77777358515107231085039529716596007347106933593750, -13.77777739596648309827742195921018719673156738281250, -13.77779646504223443059800047194585204124450683593750, -13.77776497249544007672739098779857158660888671875000, -13.77775295319987414188744878629222512245178222656250, -13.77776605227703932143867859849706292152404785156250, -13.77779788946235761670777719700708985328674316406250, -13.77781311318144652489081636304035782814025878906250, -13.77779487971819172287268884247168898582458496093750, -13.77779923719526244951794069493189454078674316406250, -13.77781149070056976313480845419690012931823730468750, -13.77776668125685155530391057254746556282043457031250, -13.77778395037694991742682759650051593780517578125000, -13.77783370102637405807399773038923740386962890625000, -13.77780241760440738119086745427921414375305175781250, -13.77782670994914404616338288178667426109313964843750, -13.77792441709591919618560496019199490547180175781250, -13.77793588969699989377204474294558167457580566406250, -13.77792371935936799332012014929205179214477539062500, -13.77794264588315265029905276605859398841857910156250, -13.77790411919536772700212168274447321891784667968750, -13.77770409272242346787606948055326938629150390625000, -13.77774258997068379528627701802179217338562011718750, -13.77770732039400769508574740029871463775634765625000, -13.77763448267605816965897247428074479103088378906250, -13.77765996540530935021706682164222002029418945312500, -13.77780922806504371180835732957348227500915527343750, -13.77780138137005749854324676562100648880004882812500, -13.77780344364951758961979066953063011169433593750000, -13.77780857263537228618588414974510669708251953125000, -13.77787689003718618607763346517458558082580566406250, -13.77789143563112972401540901046246290206909179687500, -13.77783473866695196363707509590312838554382324218750, -13.77792539070353505792354553705081343650817871093750, -13.77783731980364834157626319210976362228393554687500, -13.77796180105539392002356180455535650253295898437500, -13.77784993777242306123298476450145244598388671875000, -13.77780121020033909928770299302414059638977050781250, -13.77775333582265737675243144622072577476501464843750, -13.77768273171879975791398464934900403022766113281250, -13.77779365474127537538606702582910656929016113281250, -13.77782408797579094539287325460463762283325195312500, -13.77772282343597609610696963500231504440307617187500, -13.77779462262084742008028115378692746162414550781250, -13.77792607970104477033146395115181803703308105468750, -13.77785462012108119722597621148452162742614746093750, -13.77779765811944834297264605993404984474182128906250, -13.77744872912961682231980375945568084716796875000000, -13.77769544980698590563861216651275753974914550781250, -13.77778059244165831387363141402602195739746093750000, -13.77758659489153103550052037462592124938964843750000, -13.77809881550503945391028537414968013763427734375000, -13.77770809202082347155737807042896747589111328125000, -13.77781670242955769367654283996671438217163085937500, -13.77787245405503036010941286804154515266418457031250, -13.77775227877843455814854678465053439140319824218750, -13.77804455168747033155796088976785540580749511718750, -13.77789198984785024038046685745939612388610839843750, -13.77814331947878301320997707080096006393432617187500, -13.77777383622597184853475482668727636337280273437500, -13.77818396515006682534476567525416612625122070312500, -13.77794725465801484176608937559649348258972167968750, -13.77833249498288736845097446348518133163452148437500, -13.77775647521088053792936989339068531990051269531250, -13.77809276678763872325816919328644871711730957031250, -13.77780728250348296626270894194021821022033691406250, -13.77778215924963589600338309537619352340698242187500, -13.77781642283522423042541049653664231300354003906250, -13.77785243679227811242071766173467040061950683593750, -13.77775597434636800642238085856661200523376464843750, -13.77775116595797832985681452555581927299499511718750, -13.77761141520316989783623284893110394477844238281250, -13.77779938944090254437924158992245793342590332031250, -13.77770761894833562166695628548040986061096191406250, -13.77806344700528917712745169410482048988342285156250, -13.77769944773226917789088474819436669349670410156250, -13.77764684332486488926861056825146079063415527343750, -13.77772629158832273787993472069501876831054687500000, -13.77782363990161584865745680872350931167602539062500, -13.77764413711230773174065689090639352798461914062500, -13.77766796098330992492719815345481038093566894531250, -13.77791806154615272816954529844224452972412109375000, -13.77784209474384802263102756114676594734191894531250, -13.77785159927739755403308663517236709594726562500000, -13.77783039066440906594834814313799142837524414062500, -13.77780966252142746952813467942178249359130859375000, -13.77802322089573294761066790670156478881835937500000, -13.77784087648430499939422588795423507690429687500000, -13.77776904487070552818295254837721586227416992187500, -13.77779009169298873871412070002406835556030273437500, -13.77782819592663265950704953866079449653625488281250, -13.77783111602947485607728594914078712463378906250000, -13.77785316449266161953346454538404941558837890625000, -13.77785810395603149913767992984503507614135742187500, -13.77768952498853316512850142316892743110656738281250, -13.77780886428627127315849065780639648437500000000000, -13.77780226367578819690606906078755855560302734375000, -13.77779625025602605603580741444602608680725097656250, -13.77771394541855087823023495730012655258178710937500, -13.77782024887213019326281937537714838981628417968750, -13.77843822449153776688035577535629272460937500000000, -13.77767896242221823399631830397993326187133789062500, -13.77777940455297667199374700430780649185180664062500, -13.77777301173686907986848382279276847839355468750000, -13.77774113303197012214695860166102647781372070312500, -13.77772951596024419984587439103052020072937011718750, -13.77782117756069091285553440684452652931213378906250, -13.77773507670819341797141532879322767257690429687500, -13.77776586350972465311315318103879690170288085937500, -13.77365945724559992413560394197702407836914062500000, -13.76660097906816915269700984936207532882690429687500, -13.78303024581260238790036964928731322288513183593750, -13.77781576859243273247557226568460464477539062500000, -13.78717895989828434721857775002717971801757812500000, -13.79272862125714205205895268591120839118957519531250, -13.79660916817246096854887582594528794288635253906250, -13.79339169868095105186966975452378392219543457031250, -13.79399367585354241327877389267086982727050781250000, -13.79386599962159110077664081472903490066528320312500, -13.77923124954337197323184227570891380310058593750000, -13.77415228531928370614423329243436455726623535156250, -13.77969102144045621116674738004803657531738281250000, -13.78171026579709668169471115106716752052307128906250, -13.77547167147475448700788547284901142120361328125000, -13.78447288811567084110265568597242236137390136718750, -13.77845250687400735500887094531208276748657226562500, -13.77949474876509228238319337833672761917114257812500, -13.77983036342445899435915634967386722564697265625000, -13.78616454402967050896222644951194524765014648437500, -13.78214173795796071431141172070056200027465820312500, -13.76235830269787285828897438477724790573120117187500, -13.77463078150062258941943582613021135330200195312500, -13.78242689044274271736867376603186130523681640625000, -13.78202029505441394974241120507940649986267089843750, -13.78305309892175323227547778515145182609558105468750, -13.78280148798333470949728507548570632934570312500000, -13.78252383737775410565973288612440228462219238281250, -13.78292942296479317576540779555216431617736816406250, -13.78630811570072900451577879721298813819885253906250, -13.78915372045684506474572117440402507781982421875000, -13.78901339871870135311837657354772090911865234375000, -13.78913426326283797607175074517726898193359375000000, -13.78894892537087457640154752880334854125976562500000, -13.78893058823562967063480755314230918884277343750000, -13.78273729008414250074565643444657325744628906250000, -13.78086064893853546209356863982975482940673828125000, -13.77724812707475621209596283733844757080078125000000])

e222OS=np.array([ 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008, 0.44444445038455554497502930644259322434663772583008])

e100pOS=np.array([ 7.46317994798232842157403865712694823741912841796875, 7.15889445957445946788766377721913158893585205078125, 6.92043393267007100888577042496763169765472412109375, 6.71972776192593812538689235225319862365722656250000, 6.54460606604712324951833579689264297485351562500000, 6.38837438818406244678271832526661455631256103515625, 6.24685181108161824425906161195598542690277099609375, 6.11720814370143362026510658324696123600006103515625, 5.99741703239960255444884751341305673122406005859375, 5.88596626562169245033828701707534492015838623046875, 5.78169068456494628094333165790885686874389648437500, 5.68366941414832815837598900543525815010070800781250, 5.59115939295593200597522809403017163276672363281250, 5.50355060160789921752666487009264528751373291015625, 5.42033488128976959075089325779117643833160400390625, 5.34108359927539400047180606634356081485748291015625, 5.26543126357851321017733425833284854888916015625000, 5.19306325137973701089322275947779417037963867187500, 5.12370645202149876951125406776554882526397705078125, 5.05712201650297910049403071752749383449554443359375, 4.99309966215554901225459616398438811302185058593750, 4.93145313972634191657107294304296374320983886718750, 4.87201658678755311626673574210144579410552978515625, 4.81464156270669363379965943749994039535522460937500, 4.79677286961563442702072279644198715686798095703125, 2.70260183858246483268317206238862127065658569335938, 1.88783005694853334155425272911088541150093078613281, 1.43937491220710622741307815886102616786956787109375, 1.15449997042312357820037505007348954677581787109375, 0.95776906853231980054630412269034422934055328369141, 0.81410364333246898471685426557087339460849761962891, 0.70486227693576686270660047739511355757713317871094, 0.61919906891986031816088598134228959679603576660156, 0.55036962328388538967516296906978823244571685791016, 0.49396787213451009979081618439522571861743927001953, 0.44698362162861349222708895467803813517093658447266, 0.40730060432602693820669514934706967324018478393555, 0.37338639108997778714993387438880745321512222290039, 0.34410229916797174798404057582956738770008087158203, 0.31858959853860646660450584022328257560729980468750, 0.29618700203707154505750054340751376003026962280273, 0.27637482033240662326889491851034108549356460571289, 0.25874341901357061912491985822271090000867843627930, 0.24296454134475406472226666210190160199999809265137, 0.22876970667680876503347064954141387715935707092285, 0.21594028409397947321224364713998511433601379394531, 0.20429574498757710476759541506908135488629341125488, 0.19368459328331652513632832324219634756445884704590, 0.18398091788206696883811730458546662703156471252441, 0.17507636781245486390368171214504400268197059631348, 0.16688075537650251534138590159273007884621620178223, 0.15931562437828986067422931682813214138150215148926, 0.15231357973780654258000311074283672496676445007324, 0.14581704639881060137085455608030315488576889038086, 0.13977474114215079903367211500153644010424613952637, 0.13414259156425364927223142785805976018309593200684, 0.12888247831294638579002764799952274188399314880371, 0.12395961768288912829838466223009163513779640197754, 0.11934448429883021125519348970556166023015975952148, 0.11500983190005924228227485173192690126597881317139, 0.11093226471354414308656544108089292421936988830566, 0.10709052124204525291428780064961756579577922821045, 0.10346543236728028558601977238140534609556198120117, 0.10003998434560097685608326401052181608974933624268, 0.09679901585711081501983699126867577433586120605469, 0.09372856945102991943485903902910649776458740234375, 0.09081617144007267383720716225070646032691001892090, 0.08805051708352817918523669504793360829353332519531, 0.08542122797266392397741441300240694545209407806396, 0.08291897463133769685672547211652272380888462066650, 0.08053514758229614323159495370418881066143512725830, 0.07826188929101692004497436983001534827053546905518, 0.07609218783001829577994357123316149227321147918701, 0.07401934906756645060621480070039979182183742523193, 0.07203731830627842225300838663315516896545886993408, 0.07014060240569838788893264336365973576903343200684, 0.06832399283096593500808069165941560640931129455566, 0.06658289355753276017590991386896348558366298675537, 0.06491278900511948668494710545928683131933212280273, 0.06330969748022849397095512813393725082278251647949, 0.06177015109396778724804022431271732784807682037354, 0.06029008065085482426237462050266913138329982757568, 0.05886629064797155308497167425230145454406738281250, 0.05749630232530385937073091895399556960910558700562, 0.05617727560906456141243126012341235764324665069580, 0.05490611142105492753495710189781675580888986587524, 0.05368040004596487391186343529625446535646915435791, 0.05249830111786179392963092027457605581730604171753, 0.05135725534042572676396432029832794796675443649292, 0.05025566668617751503456148043369466904550790786743, 0.04919127156343670870253248494918807409703731536865, 0.04816233239361129153666141178291582036763429641724, 0.04716721577445865537514535503760271240025758743286, 0.04620470512545227920186974301941518206149339675903, 0.04527300734257188458142806553041737060993909835815, 0.04437046498729779048231236515675846021622419357300, 0.04349639538225417989547594288524123840034008026123, 0.04264927805878657163241030048084212467074394226074, 0.04182796698180649141995957052131416276097297668457, 0.04103137855670643818761789134441642090678215026855, 0.04025848747998228560618372284807264804840087890625, 0.03950808875157289790092107750751893036067485809326, 0.03877973932621202324266818095566122792661190032959, 0.03807188897508211045117576531993108801543712615967, 0.03738438579786135945726144313994154799729585647583, 0.03671601523175077597116455763170961290597915649414, 0.03606624630742944620509504716210358310490846633911, 0.03543417929619917250416705201132572256028652191162, 0.03481915705716927267321381123110768385231494903564, 0.03422072914142903349299373871872376184910535812378, 0.03363811113738229136016499865036166738718748092651, 0.03307057045391823685287491230155865196138620376587, 0.03251789809489254168273220102491904981434345245361, 0.03197940632033648838961070737241243477910757064819, 0.03145460031870721956392955576120584737509489059448, 0.03094300720589212086442110205553035484626889228821, 0.03044403581251920246075748366365587571635842323303, 0.02995740149390272236140653205893613630905747413635, 0.02948255944914371720622092709618300432339310646057, 0.02901925144773717310520133594309299951419234275818, 0.02856709701516010890820496115338755771517753601074, 0.02812549427979678037803346057899034349247813224792, 0.02769434556789407766985711134566372493281960487366, 0.02727309181552565672812526997859094990417361259460, 0.02699161568833709917702989855570194777101278305054, 0.02645602689702854226627692924012080766260623931885, 0.02594128043577978784406390388994623208418488502502, 0.02544618287168246700824525419193378183990716934204, 0.02496963018481202986609268634765612659975886344910, 0.02451059954560800072109749692117475206032395362854, 0.02406814198240916219395657549284806009382009506226, 0.02364137584428431526628600067851948551833629608154, 0.02322948092325092389609508813919092062860727310181, 0.02283169319955553541734438738330936757847666740417, 0.02244730011263185512349060957149049500003457069397, 0.02207563629242415004227950703352689743041992187500, 0.02171607972353922430541750543397938599810004234314, 0.02136804826859269035299604411193286068737506866455, 0.02103099652447516787479031563634634949266910552979, 0.02070441296413187345915041248645138693973422050476, 0.02038781735371058070893646174681634875014424324036, 0.02008075838916272004563978725855122320353984832764, 0.01978281155542994593221628463197703240439295768738, 0.01949357716216566435707413518230168847367167472839, 0.01921267856412630509188588234792405273765325546265, 0.01893976051171974636644357303794095059856772422791, 0.01867448766616691679942618975474033504724502563477, 0.01841654320849435769180679756118479417636990547180, 0.01816562759906772614448833280675899004563689231873, 0.01792145738864577009241685345841688103973865509033, 0.01768376417955450086161306444410001859068870544434, 0.01745229362337453668518882921034673927351832389832, 0.01722680451119708994189849704525840934365987777710, 0.01700706795107211760642584863489901181310415267944, 0.01679286657575167901468304876289039384573698043823, 0.01658399383935528145772586583461816189810633659363, 0.01638025334133830918093011064229358453303575515747, 0.01618145821572599882265386384005978470668196678162, 0.01598743056569671555644518434746714774519205093384, 0.01579800091948406134956250923551124287769198417664, 0.01561300774817841845176769055569820920936763286591, 0.01543229699559046236290171805194404441863298416138, 0.01525572166141177937737083425417949911206960678101, 0.01508314139999058361985007081784715410321950912476, 0.01491442213939774517894587546606999239884316921234, 0.01474943574200844945143451525382261024788022041321, 0.01458805967910939589693430917805017088539898395538, 0.01443017672766638143100337288160517346113920211792, 0.01427567468644713732928153149259742349386215209961, 0.01412444610149454250758171980351107777096331119537, 0.01397638803283494067508652136666569276712834835052, 0.01383140180921800174718150344688183395192027091980, 0.01368939281015966319410281926138850394636392593384, 0.01355027026266511676333426095197864924557507038116, 0.01341394704599315618187560517071688082069158554077, 0.01328033951222260498903349201782475574873387813568, 0.01314936731542110971704406807702980586327612400055, 0.01302095324174895422941755640522387693636119365692, 0.01289502306826851435461733785814431030303239822388, 0.01277150541492793819897677565222693374380469322205, 0.01265033161795715843656040533460327424108982086182, 0.01253143558381516510513709050655961618758738040924, 0.01241475368596193888659495740967031451873481273651, 0.01230022464423870427741025679324593511410057544708, 0.01218778942061134705487912555099683231674134731293, 0.01207739112005649581571553596859303070232272148132, 0.01196897488228428410583781271725456463173031806946, 0.01186248780338225797259532612315524602308869361877, 0.01175787884717389812638810298039970803074538707733, 0.01165509876181332858668948659897068864665925502777, 0.01155409999890465860827859501114289741963148117065, 0.01145483665057398653397413568200136069208383560181, 0.01135726436241748724120803615278418874368071556091, 0.01126134029048972418074470169813139364123344421387, 0.01116702302107749032733519101157071418128907680511, 0.01107427251366256172604440877194065251387655735016, 0.01098305005211279092303122695284400833770632743835, 0.01089331817941652930104012853007589001208543777466, 0.01063270951200851605067398963910818565636873245239, 0.01054858904139432257407449355923745315521955490112])

